The Shape of Central Quadrilaterals

The diagonals of a quadrilateral form four component triangles (in two ways). For each of various shaped quadrilaterals, we examine 1000 triangle centers located in these four component triangles. Using a computer, we determine when the four centers form a special quadrilateral, such as a rhombus or a cyclic quadrilateral. A typical result is the following. The diagonals of an equidiagonal quadrilateral divide the quadrilateral into four nonoverlapping triangles. Then the Nagel points of these four triangles form an orthodiagonal quadrilateral.

==> Cyclic_Quadrilaterals.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    437750,       8368]
NotebookOptionsPosition[    427405,       8178]
NotebookOutlinePosition[    427777,       8194]
CellTagsIndexPosition[    427734,       8191]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Cyclic Quadrilaterals", "Title",
 CellChangeTimes->{{3.8503675053983097`*^9, 3.8503675314147863`*^9}, {
   3.8504678198707952`*^9, 3.850467821360508*^9}, {3.8505617951146326`*^9, 
   3.8505618344846473`*^9}, 
   3.850567922474933*^9},ExpressionUUID->"1c7fd21f-91de-44e5-8756-\
935f2997f1d7"],

Cell["\<\

This Notebook contains the proofs of some of the results for cyclic \
quadrilaterals in the paper 
\"The Shape of Central Quadrilaterals\" by Stanley Rabinowitz and Ercole Suppa.
submitted to the International Journal of Computer Discovered Mathematics 
(http : // www.journal - 1. eu/) in January 2022.
 
This Notebook is Copyright \[Copyright] January 2022 by Ercole Suppa \
(ercolesuppa@gmail.co) and is published with open access. This Notebook is \
distributed under the terms of the Creative Commons Attribution License which \
permits any use, distribution, and reproduction in any medium, provided the \
original author and the source are credited.\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.823362867312365*^9, 3.823362892123764*^9}, {
  3.823362940554699*^9, 3.823363012293025*^9}, {3.823423241988761*^9, 
  3.8234232521964083`*^9}, {3.848655919648938*^9, 3.8486559295098267`*^9}, {
  3.850294942155574*^9, 3.8502949868845367`*^9}, {3.850318910197069*^9, 
  3.850318919556775*^9}, {3.850318983141321*^9, 3.850319001844956*^9}, {
  3.8504678253995905`*^9, 3.8504678619153557`*^9}, {3.8509122249008703`*^9, 
  3.8509122320912*^9}, {3.850915578124196*^9, 
  3.850915607526987*^9}},ExpressionUUID->"b2c8116c-ec79-4fb1-b532-\
250e1785d0c8"],

Cell[CellGroupData[{

Cell["Support routines", "Section",
 CellChangeTimes->{{3.8504689909025145`*^9, 3.8504690012525764`*^9}, {
  3.8504690713188334`*^9, 3.8504690736370955`*^9}, {3.850469177050805*^9, 
  3.85046919499736*^9}},ExpressionUUID->"842befdc-3cf0-415f-8b25-\
c10324ffc1f1"],

Cell[CellGroupData[{

Cell[TextData[{
 "Functions extracted from package ",
 StyleBox["baricentricas",
  FontWeight->"Bold"],
 ", written by Francisco Javier Garcia Capitan "
}], "Subsection",
 CellChangeTimes->{
  3.818667972143658*^9, {3.818668111169589*^9, 3.8186681230042787`*^9}, {
   3.8186687874835854`*^9, 3.8186687997295856`*^9}, 
   3.81868471982917*^9},ExpressionUUID->"bbaef35b-fd46-44f6-8e80-\
c44bf68717ee"],

Cell[TextData[{
 "The full package ",
 StyleBox["baricentricas.m",
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 " can be downloaded from:      ",
 ButtonBox["http : // garciacapitan.blogspot.com/2021/01/coordenadas - \
baricentricas.html",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://garciacapitan.blogspot.com/2021/01/coordenadas-baricentricas.\
html"], None},
  ButtonNote->
   "http://garciacapitan.blogspot.com/2021/01/coordenadas-baricentricas.html"]
}], "Text",
 CellChangeTimes->{{3.8186975420149603`*^9, 3.8186975893308125`*^9}, {
  3.818697637261342*^9, 3.81869763726334*^9}, {3.8504774633248463`*^9, 
  3.8504774678008566`*^9}},ExpressionUUID->"0059b8dc-ad99-42fc-a3b6-\
d879ef9097ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Conway", " ", "notations"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SA", "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       SuperscriptBox["c", "2"], "-", 
       SuperscriptBox["a", "2"]}], "2"]}], ";", " ", 
    RowBox[{"SB", "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["c", "2"], "+", 
       SuperscriptBox["a", "2"], "-", 
       SuperscriptBox["b", "2"]}], "2"]}], ";", 
    RowBox[{"SC", "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["b", "2"], "-", 
       SuperscriptBox["c", "2"]}], "2"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Regla", " ", "para", " ", "sustituir", " ", "potencias", " ", "de", " ",
       "S"}], "=", 
     RowBox[{"2", "[", "ABC", "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S2", "=", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["b", "2"]}], "-", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["c", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["c", "2"]}], "-", 
        SuperscriptBox["c", "4"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sustS", "=", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["S", "n_"], "\[Rule]", 
       RowBox[{
        SuperscriptBox["S2", 
         RowBox[{"Quotient", "[", 
          RowBox[{"n", ",", "2"}], "]"}]], 
        SuperscriptBox["S", 
         RowBox[{"Mod", "[", 
          RowBox[{"n", ",", "2"}], "]"}]]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "funciones", " ", "para", " ", "reemplazar", " ", "valores", " ", "en", 
     " ", "una", " ", "expresi\[OAcute]n"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sustituir", "[", 
      RowBox[{"expr_", ",", "variable_", ",", "valor_"}], "]"}], ":=", 
     RowBox[{"Factor", "[", 
      RowBox[{"expr", " ", "/.", " ", 
       RowBox[{"Thread", "[", 
        RowBox[{"variable", "\[Rule]", "valor"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sustituirxyz", "[", 
      RowBox[{"f_", ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]_", ",", "\[Beta]_", ",", "\[Gamma]_"}], "}"}]}], 
      "]"}], ":=", 
     RowBox[{"Sustituir", "[", 
      RowBox[{"f", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], "}"}]}], 
      "]"}]}], " ", ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"TernaCiclica", "[", "expr", "]"}], " ", "returns", " ", 
       RowBox[{"{", 
        RowBox[{"expr1", ",", "expr2", ",", "expr3"}], "}"}], " ", "where", 
       " ", "expr1"}], "=", "expr"}], ",", " ", 
     RowBox[{"expr2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"PermutarTerna", "[", "expr1", "]"}], " ", "and", " ", 
        "expr3"}], "=", 
       RowBox[{"PermutarTerna", "[", "expr2", "]"}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReglaDePermutacion", "=", 
     RowBox[{"ReglaDePermutacion", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "b"}], ",", 
        RowBox[{"b", "\[Rule]", "c"}], ",", 
        RowBox[{"c", "\[Rule]", "a"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "\[Beta]"}], ",", 
        RowBox[{"\[Beta]", "\[Rule]", "\[Gamma]"}], ",", 
        RowBox[{"\[Gamma]", "\[Rule]", "\[Alpha]"}], ",", 
        RowBox[{"u", "\[Rule]", "v"}], ",", 
        RowBox[{"v", "\[Rule]", "w"}], ",", 
        RowBox[{"w", "\[Rule]", "u"}], ",", 
        RowBox[{"p", "\[Rule]", "q"}], ",", 
        RowBox[{"q", "\[Rule]", "r"}], ",", 
        RowBox[{"r", "\[Rule]", "p"}], ",", 
        RowBox[{"x", "\[Rule]", "y"}], ",", 
        RowBox[{"y", "\[Rule]", "z"}], ",", 
        RowBox[{"z", "\[Rule]", "x"}], ",", 
        RowBox[{"A", "\[Rule]", "B"}], ",", 
        RowBox[{"B", "\[Rule]", "C"}], ",", 
        RowBox[{"C", "\[Rule]", "A"}], ",", 
        RowBox[{"SA", "\[Rule]", "SB"}], ",", 
        RowBox[{"SB", "\[Rule]", "SC"}], ",", 
        RowBox[{"SC", "\[Rule]", "SA"}], ",", 
        RowBox[{"sa", "\[Rule]", "sb"}], ",", 
        RowBox[{"sb", "\[Rule]", "sc"}], ",", 
        RowBox[{"sc", "\[Rule]", "sa"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Permutar", "[", "expr_", "]"}], ":=", " ", 
     RowBox[{"expr", " ", "/.", "ReglaDePermutacion"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TernaCiclica", "[", "expr_", "]"}], " ", ":=", 
     RowBox[{"{", 
      RowBox[{"expr", ",", " ", 
       RowBox[{"Permutar", "[", "expr", "]"}], ",", 
       RowBox[{"Permutar", "[", 
        RowBox[{"Permutar", "[", "expr", "]"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Simplificar", "[", "lista", "]"}], " ", "devuelve", " ", 
     "lista", " ", "dividida", " ", "por", " ", "su", " ", "M\[AAcute]ximo", 
     " ", "Com\[UAcute]n", " ", "Divisor"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplificar", "[", "list_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gcd", ",", "lista"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"lista", "=", 
         RowBox[{"Factor", "[", "list", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"lista", "===", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", "lista", ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"gcd", "=", 
            RowBox[{"Apply", "[", 
             RowBox[{"PolynomialGCD", ",", "lista"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"lista", "=", 
            RowBox[{"Simplify", "[", 
             RowBox[{"Divide", "[", 
              RowBox[{"lista", ",", "gcd"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"UnsameQ", "[", 
              RowBox[{
               RowBox[{"Denominator", "[", "gcd", "]"}], ",", "1"}], "]"}], 
             ",", 
             RowBox[{"lista", "=", 
              RowBox[{"Simplificar", "[", 
               RowBox[{"lista", " ", 
                RowBox[{"Denominator", "[", "gcd", "]"}]}], "]"}]}]}], 
            "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", "lista"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    StyleBox[
     RowBox[{
     "ecuaci\[OAcute]n", " ", "de", " ", "una", " ", "recta", " ", "que", " ",
       "pasa", " ", "por", " ", "dos", " ", "puntos"}],
     FontWeight->"Bold"], 
    StyleBox[" ",
     FontWeight->"Bold"], 
    StyleBox["*)",
     FontWeight->"Bold"]}], 
   StyleBox[" ",
    FontWeight->"Bold"], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Recta", "[", 
      RowBox[{"P_", ",", "Q_"}], "]"}], " ", ":=", 
     RowBox[{"Simplificar", "[", 
      RowBox[{"Cross", "[", 
       RowBox[{"P", ",", "Q"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"interseccion", " ", "de", " ", "dos", " ", "rectas"}], " ", 
    StyleBox["*)",
     FontWeight->"Bold"]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Punto", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Simplificar", "[", 
      RowBox[{"Cross", "[", 
       RowBox[{"r", ",", "s"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "punto", " ", "del", " ", "infinito", " ", "de", " ", "una", " ", "recta",
      " ", "perpendicular", " ", "a", " ", "una", " ", "recta", " ", "cuyo", 
     " ", "punto", " ", "del", " ", "infinito", " ", "es", " ", "ptJ"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PuntoInfinitoPerpendicular", "[", "ptJ_", "]"}], " ", ":=", 
     RowBox[{"PuntoInfinito", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"SA", ",", "SB", ",", "SC"}], "}"}], "ptJ"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "recta", " ", "perpendicular", " ", "a", " ", "otra", " ", "pasando", " ",
      "por", " ", "un", " ", "punto"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PuntoInfinito", "[", 
      RowBox[{"{", 
       RowBox[{"p_", ",", "q_", ",", "r_"}], "}"}], "]"}], " ", ":=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "-", "r"}], ",", 
       RowBox[{"r", "-", "p"}], ",", 
       RowBox[{"p", "-", "q"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Perpendicular", "[", 
      RowBox[{"P_", ",", "r_"}], "]"}], " ", ":=", 
     RowBox[{"Recta", "[", 
      RowBox[{"P", ",", 
       RowBox[{"PuntoInfinitoPerpendicular", "[", 
        RowBox[{"PuntoInfinito", "[", "r", "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Perpendicular", "[", 
      RowBox[{"P_", ",", "Q_", ",", "R_"}], "]"}], ":=", 
     RowBox[{"Perpendicular", "[", 
      RowBox[{"P", ",", 
       RowBox[{"Recta", "[", 
        RowBox[{"Q", ",", "R"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "comprobaci\[OAcute]n", " ", "de", " ", "paralelismo", " ", "y", " ", 
     "perpendicularidad"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SonParalelas", "[", 
      RowBox[{"r_", ",", " ", "s_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"PuntoInfinito", "[", "r", "]"}], ".", "s"}], "]"}], " ", "==",
       " ", "0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SonPerpendiculares", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"PuntoInfinitoPerpendicular", "[", 
         RowBox[{"PuntoInfinito", "[", "r", "]"}], "]"}], ".", "s"}], "]"}], 
      "\[Equal]", "0"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "divisi\[OAcute]n", " ", "de", " ", "un", " ", "segmento", " ", "en", " ",
      "una", " ", "raz\[OAcute]n", " ", "dada"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DividirRazon", "[", 
      RowBox[{"ptP_", ",", "ptQ_", ",", " ", "m_", ",", " ", "n_"}], "]"}], 
     " ", ":=", 
     RowBox[{"Simplificar", "[", 
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"Tr", "[", "ptQ", "]"}], " ", "ptP"}], " ", "+", " ", 
       RowBox[{"m", " ", 
        RowBox[{"Tr", "[", "ptP", "]"}], " ", "ptQ"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "punto", " ", "medio", " ", "del", " ", "segmento", " ", "de", " ", 
     "extremos", " ", "ptP", " ", "y", " ", "pt"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Medio", "[", 
      RowBox[{"ptP_", ",", "ptQ_"}], "]"}], " ", ":=", " ", 
     RowBox[{"DividirRazon", "[", 
      RowBox[{"ptP", ",", "ptQ", ",", " ", "1", ",", "1"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "calcula", " ", "la", " ", "mediatriz", " ", "del", " ", "segmento", " ", 
     "de", " ", "extremos", " ", "ptP", " ", "y", " ", "ptQ"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mediatriz", "[", 
      RowBox[{"ptP_", ",", "ptQ_"}], "]"}], ":=", 
     RowBox[{"Perpendicular", "[", 
      RowBox[{
       RowBox[{"Medio", "[", 
        RowBox[{"ptP", ",", "ptQ"}], "]"}], ",", "ptP", ",", "ptQ"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "calcula", " ", "la", " ", "mediana", " ", "del", " ", "segmento", " ", 
     "de", " ", "extremos", " ", "ptP", " ", "y", " ", "ptQ"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mediana", "[", 
      RowBox[{"P_", ",", "Q_", ",", "R_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Recta", "[", 
      RowBox[{"P", ",", " ", 
       RowBox[{"Medio", "[", 
        RowBox[{"Q", ",", " ", "R"}], " ", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "calculo", " ", "del", " ", "circuncentro", " ", "del", " ", 
     "tri\[AAcute]ngulo", " ", "ABC"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Circuncentro", "[", 
      RowBox[{"{", 
       RowBox[{"ptA_", ",", "ptB_", ",", "ptC_"}], "}"}], "]"}], " ", ":=", 
     RowBox[{"Punto", "[", 
      RowBox[{
       RowBox[{"Mediatriz", "[", 
        RowBox[{"ptA", ",", "ptB"}], "]"}], ",", 
       RowBox[{"Mediatriz", "[", 
        RowBox[{"ptA", ",", "ptC"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "calculo", " ", "del", " ", "baricentro", " ", "del", " ", 
     "tri\[AAcute]ngulo", " ", "ABC"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Baricentro", "[", 
      RowBox[{"{", 
       RowBox[{"ptA_", ",", "ptB_", ",", "ptC_"}], "}"}], "]"}], " ", ":=", 
     RowBox[{"Punto", "[", 
      RowBox[{
       RowBox[{"Mediana", "[", 
        RowBox[{"ptA", ",", "ptB", ",", "ptC"}], "]"}], ",", 
       RowBox[{"Mediana", "[", 
        RowBox[{"ptB", ",", "ptC", ",", "ptA"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "calculo", " ", "del", " ", "ortocentro", " ", "del", " ", 
     "tri\[AAcute]ngulo", " ", "ABC"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ortocentro", "[", 
      RowBox[{"{", 
       RowBox[{"ptA_", ",", "ptB_", ",", "ptC_"}], "}"}], "]"}], " ", ":=", 
     " ", 
     RowBox[{"Punto", "[", 
      RowBox[{
       RowBox[{"Perpendicular", "[", 
        RowBox[{"ptA", ",", "ptB", ",", "ptC"}], "]"}], ",", 
       RowBox[{"Perpendicular", "[", 
        RowBox[{"ptB", ",", "ptC", ",", "ptA"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "calculo", " ", "del", " ", "centro", " ", "de", " ", "nueve", " ", 
     "puntos", " ", "del", " ", "tri\[AAcute]ngulo", " ", "ABC"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CentroNuevePuntos", "[", 
      RowBox[{"{", 
       RowBox[{"ptA_", ",", "ptB_", ",", "ptC_"}], "}"}], "]"}], " ", ":=", 
     " ", 
     RowBox[{"Medio", "[", 
      RowBox[{
       RowBox[{"Ortocentro", "[", 
        RowBox[{"{", 
         RowBox[{"ptA", ",", "ptB", ",", "ptC"}], "}"}], "]"}], ",", 
       RowBox[{"Circuncentro", "[", 
        RowBox[{"{", 
         RowBox[{"ptA", ",", "ptB", ",", "ptC"}], "}"}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "calculo", " ", "del", " ", "punto", " ", "de", " ", "DeLongchamps", " ", 
     "del", " ", "tri\[AAcute]ngulo", " ", "ABC"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DeLongchamps", "[", 
      RowBox[{"{", 
       RowBox[{"u_", ",", "v_", ",", "w_"}], "}"}], "]"}], ":=", 
     RowBox[{"SimetriaCentral", "[", 
      RowBox[{
       RowBox[{"Ortocentro", "[", 
        RowBox[{"{", 
         RowBox[{"u", ",", "v", ",", "w"}], "}"}], "]"}], ",", 
       RowBox[{"Circuncentro", "[", 
        RowBox[{"{", 
         RowBox[{"u", ",", "v", ",", "w"}], "}"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "calculo", " ", "del", " ", "incentro", " ", "del", " ", 
     "tri\[AAcute]ngulo", " ", "ABC"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BisectrizInterior", "[", 
      RowBox[{"{", 
       RowBox[{"ptA_", ",", "ptB_", ",", "ptC_"}], "}"}], "]"}], ":=", 
     RowBox[{"Recta", "[", 
      RowBox[{"ptA", ",", 
       RowBox[{"DividirRazon", "[", 
        RowBox[{"ptB", ",", "ptC", ",", 
         SqrtBox[
          RowBox[{"CuadradoDistancia", "[", 
           RowBox[{"ptA", ",", "ptB"}], "]"}]], ",", 
         SqrtBox[
          RowBox[{"CuadradoDistancia", "[", 
           RowBox[{"ptA", ",", "ptC"}], "]"}]]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Incentro", "[", 
      RowBox[{"{", 
       RowBox[{"ptA_", ",", "ptB_", ",", "ptC_"}], "}"}], "]"}], ":=", 
     RowBox[{"Punto", "[", 
      RowBox[{
       RowBox[{"BisectrizInterior", "[", 
        RowBox[{"{", 
         RowBox[{"ptB", ",", "ptA", ",", "ptC"}], "}"}], "]"}], ",", 
       RowBox[{"BisectrizInterior", "[", 
        RowBox[{"{", 
         RowBox[{"ptA", ",", "ptB", ",", "ptC"}], "}"}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "devuelve", " ", "las", " ", "coordenadas", " ", "baric\[EAcute]ntricas", 
     " ", "del", " ", "centro", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y", ",", "z"}], "}"}], " ", "del", " ", 
     "tri\[AAcute]ngulo", " ", "PQR"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CentroETCTriangulo", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_", ",", "z_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ptP_", ",", "ptQ_", ",", "ptR_"}], "}"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "siderules", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"siderules", "=", 
         RowBox[{"Thread", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "b", ",", "c"}], "}"}], "\[Rule]", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"MapThread", "[", 
             RowBox[{"CuadradoDistancia", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"ptQ", ",", "ptR", ",", "ptP"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ptR", ",", "ptP", ",", "ptQ"}], "}"}]}], "}"}]}], 
             "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"ptP", ",", "ptQ", ",", "ptR"}], "}"}], "]"}], ".", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"x", "/.", "siderules"}], 
            RowBox[{"Total", "[", "ptP", "]"}]], ",", 
           FractionBox[
            RowBox[{"y", "/.", "siderules"}], 
            RowBox[{"Total", "[", "ptQ", "]"}]], ",", 
           FractionBox[
            RowBox[{"z", "/.", "siderules"}], 
            RowBox[{"Total", "[", "ptR", "]"}]]}], "}"}]}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Determinar", " ", "si", " ", "los", " ", "puntos", " ", "de", " ", "una",
      " ", "lista", " ", "est\[AAcute]n", " ", "alineados"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"EstanAlineados", "[", "lista_", "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"MatrixRank", "[", "lista", "]"}], " ", "<", "3"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Determinar", " ", "si", " ", "las", " ", "rectas", " ", "de", " ", "una",
      " ", "lista", " ", "son", " ", "concurrentes"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SonConcurrentes", "[", "lista_", "]"}], " ", ":=", " ", 
     RowBox[{"EstanAlineados", "[", "lista", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Determinar", " ", "si", " ", "los", " ", "puntos", " ", "de", " ", "una",
      " ", "lista", " ", "son", " ", "conciclicos"}], " ", "*)"}], 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"SonConciclicos", "[", "lista_", "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"lista1", "=", 
        RowBox[{"Union", "[", "lista", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"!", 
        RowBox[{"EstanAlineados", "[", "lista1", "]"}]}], "&&", 
       RowBox[{"SonConcurrentes", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Mediatriz", "[", 
            RowBox[{
             RowBox[{
             "lista1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
              ",", "#1"}], "]"}], "&"}], ")"}], "/@", 
         RowBox[{"Drop", "[", 
          RowBox[{"lista1", ",", "1"}], "]"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "calcula", " ", "el", " ", "cuadrado", " ", "de", " ", "la", " ", 
     "distancia", " ", "de", " ", "dos", " ", "puntos"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CuadradoDistancia", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"u_", ",", "v_", ",", "w_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_", ",", "z_"}], "}"}]}], "]"}], " ", ":=", " ", 
     RowBox[{"Factor", "[", 
      RowBox[{"Divide", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SA", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"v", "+", "w"}], ")"}], "x"}], "-", 
             RowBox[{"u", 
              RowBox[{"(", 
               RowBox[{"y", "+", "z"}], ")"}]}]}], ")"}], "2"]}], "+", 
         RowBox[{"SB", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w", "+", "u"}], ")"}], "y"}], "-", 
             RowBox[{"v", 
              RowBox[{"(", 
               RowBox[{"z", "+", "x"}], ")"}]}]}], ")"}], "2"]}], "+", 
         RowBox[{"SC", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"u", "+", "v"}], ")"}], "z"}], "-", 
             RowBox[{"w", 
              RowBox[{"(", 
               RowBox[{"x", "+", "y"}], ")"}]}]}], ")"}], "2"]}]}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "+", "y", "+", "z"}], ")"}], "2"]}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Devuelve", " ", "la", " ", "ecuaci\[OAcute]n", " ", "de", " ", "la", " ",
      "circunferencia", " ", "que", " ", "pasa", " ", "por", " ", "tres", " ",
      "puntos"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CircunferenciaTresPuntos", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}]}], "}"}], "]"}], ":=", 
     RowBox[{"Det", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"a", "^", "2"}], " ", "y", " ", "z"}], "+", 
           RowBox[{
            RowBox[{"b", "^", "2"}], " ", "x", " ", "z"}], "+", 
           RowBox[{
            RowBox[{"c", "^", "2"}], " ", "x", " ", "y"}]}], ",", 
          RowBox[{"x", 
           RowBox[{"(", 
            RowBox[{"x", "+", "y", "+", "z"}], ")"}]}], ",", 
          RowBox[{"y", 
           RowBox[{"(", 
            RowBox[{"x", "+", "y", "+", "z"}], ")"}]}], ",", 
          RowBox[{"z", 
           RowBox[{"(", 
            RowBox[{"x", "+", "y", "+", "z"}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"a", "^", "2"}], " ", "y1", " ", "z1"}], "+", 
           RowBox[{
            RowBox[{"b", "^", "2"}], " ", "x1", " ", "z1"}], "+", 
           RowBox[{
            RowBox[{"c", "^", "2"}], " ", "x1", " ", "y1"}]}], ",", 
          RowBox[{"x1", 
           RowBox[{"(", 
            RowBox[{"x1", "+", "y1", "+", "z1"}], ")"}]}], ",", 
          RowBox[{"y1", 
           RowBox[{"(", 
            RowBox[{"x1", "+", "y1", "+", "z1"}], ")"}]}], ",", 
          RowBox[{"z1", 
           RowBox[{"(", 
            RowBox[{"x1", "+", "y1", "+", "z1"}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"a", "^", "2"}], " ", "y2", " ", "z2"}], "+", 
           RowBox[{
            RowBox[{"b", "^", "2"}], " ", "x2", " ", "z2"}], "+", 
           RowBox[{
            RowBox[{"c", "^", "2"}], " ", "x2", " ", "y2"}]}], ",", 
          RowBox[{"x2", 
           RowBox[{"(", 
            RowBox[{"x2", "+", "y2", "+", "z2"}], ")"}]}], ",", 
          RowBox[{"y2", 
           RowBox[{"(", 
            RowBox[{"x2", "+", "y2", "+", "z2"}], ")"}]}], ",", 
          RowBox[{"z2", 
           RowBox[{"(", 
            RowBox[{"x2", "+", "y2", "+", "z2"}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"a", "^", "2"}], " ", "y3", " ", "z3"}], "+", 
           RowBox[{
            RowBox[{"b", "^", "2"}], " ", "x3", " ", "z3"}], "+", 
           RowBox[{
            RowBox[{"c", "^", "2"}], " ", "x3", " ", "y3"}]}], ",", 
          RowBox[{"x3", 
           RowBox[{"(", 
            RowBox[{"x3", "+", "y3", "+", "z3"}], ")"}]}], ",", 
          RowBox[{"y3", 
           RowBox[{"(", 
            RowBox[{"x3", "+", "y3", "+", "z3"}], ")"}]}], ",", 
          RowBox[{"z3", 
           RowBox[{"(", 
            RowBox[{"x3", "+", "y3", "+", "z3"}], ")"}]}]}], "}"}]}], "}"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "sim\[EAcute]trico", " ", "de", " ", "un", " ", "punto", " ", "respecto", 
     " ", "de", " ", "un", " ", "punto"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SimetriaCentral", "[", 
      RowBox[{"ptP_", ",", "ptO_"}], "]"}], " ", ":=", 
     RowBox[{"DividirRazon", "[", 
      RowBox[{"ptP", ",", " ", "ptO", ",", " ", "2", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"CuartaRecta", "[", 
      RowBox[{"ptP", ",", "r1", ",", "r2", ",", "r3"}], "]"}], " ", 
     "devuelve", " ", "la", " ", "recta", " ", "que", " ", "pasa", " ", "por",
      " ", "el", " ", "punto", " ", "ptP", " ", "y", " ", "que", " ", "forma",
      " ", "con", " ", "la", " ", "recta", " ", "r3", " ", "el", " ", "mismo",
      " ", "\[AAcute]ngulo", " ", "que", " ", "la", " ", "recta", " ", "r1", 
     " ", "forma", " ", "con", " ", "la", " ", "recta", " ", "r2"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CuartaRecta", "[", 
      RowBox[{"ptP_", ",", "r1_", ",", "r2_", ",", "r3_"}], "]"}], " ", ":=", 
     " ", 
     RowBox[{"Module", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "S2", ",", "u1", ",", "v1", ",", "w1", ",", "u2", ",", "v2", ",", 
         "w2", ",", "u3", ",", "v3", ",", "w3", ",", "U1", ",", "V1", ",", 
         "W1", ",", "U3", ",", "V3", ",", "W3"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"S2", "=", 
         RowBox[{
          RowBox[{"SB", " ", "SC"}], " ", "+", " ", 
          RowBox[{"SC", " ", "SA"}], " ", "+", 
          RowBox[{"SA", " ", "SB"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u1", ",", "v1", ",", "w1"}], "}"}], "=", 
         RowBox[{"PuntoInfinito", "[", "r1", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u2", ",", "v2", ",", "w2"}], "}"}], "=", 
         RowBox[{"PuntoInfinito", "[", "r2", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u3", ",", "v3", ",", "w3"}], "}"}], "=", 
         RowBox[{"PuntoInfinito", "[", "r3", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"U1", ",", "V1", ",", "W1"}], "}"}], "=", 
         RowBox[{"PuntoInfinitoPerpendicular", "[", 
          RowBox[{"{", 
           RowBox[{"u1", ",", "v1", ",", "w1"}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"U3", ",", "V3", ",", "W3"}], "}"}], "=", 
         RowBox[{"PuntoInfinitoPerpendicular", "[", 
          RowBox[{"{", 
           RowBox[{"u3", ",", "v3", ",", "w3"}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Recta", "[", 
         RowBox[{"ptP", ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"S2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"SA", " ", "u1", " ", "u2"}], " ", "+", " ", 
              RowBox[{"SB", " ", "v1", " ", "v2"}], " ", "+", " ", 
              RowBox[{"SC", " ", "w1", " ", "w2"}]}], ")"}], 
            RowBox[{"{", 
             RowBox[{"u3", ",", "v3", ",", "w3"}], "}"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"SA", " ", "U1", " ", "u2"}], " ", "+", 
              RowBox[{"SB", " ", "V1", " ", "v2"}], "+", " ", 
              RowBox[{"SC", " ", "W1", " ", "w2"}]}], ")"}], " ", 
            RowBox[{"{", 
             RowBox[{"U3", ",", "V3", ",", "W3"}], "}"}]}]}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Rotacion", "[", 
      RowBox[{"ptP", ",", " ", "ptQ", ",", "\[Alpha]"}], "]"}], " ", 
     "devuelve", " ", "el", " ", "resultado", " ", "de", " ", "aplicar", " ", 
     "a", " ", "P", " ", "una", " ", "rotaci\[OAcute]n", " ", "con", " ", 
     "centro", " ", "Q", " ", "y", " ", "\[AAcute]ngulo", " ", "\[Alpha]"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Rotacion", "[", 
      RowBox[{"ptP_", ",", "ptQ_", ",", "\[Alpha]_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "rtL1", ",", "rtL2", ",", "rtBC"}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"rtBC", "=", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Beta]", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", "\[Alpha]"}], ")"}], "/", "2"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"rtL1", "=", 
         RowBox[{"Recta", "[", 
          RowBox[{"ptB", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], ",", 
             RowBox[{"SC", "+", 
              RowBox[{"S", " ", 
               RowBox[{"Cot", "[", "\[Alpha]", "]"}]}]}], ",", 
             RowBox[{"SB", "+", 
              RowBox[{"S", " ", 
               RowBox[{"Cot", "[", "\[Alpha]", "]"}]}]}]}], "}"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"rtL2", "=", 
         RowBox[{"Recta", "[", 
          RowBox[{"ptB", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], ",", 
             RowBox[{"SC", "+", 
              RowBox[{"S", " ", 
               RowBox[{"Cot", "[", "\[Beta]", "]"}]}]}], ",", 
             RowBox[{"SB", "+", 
              RowBox[{"S", " ", 
               RowBox[{"Cot", "[", "\[Beta]", "]"}]}]}]}], "}"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"Punto", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"CuartaRecta", "[", 
           RowBox[{"ptQ", ",", "rtL1", ",", "rtBC", ",", 
            RowBox[{"Recta", "[", 
             RowBox[{"ptQ", ",", "ptP"}], "]"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"CuartaRecta", "[", 
           RowBox[{"ptP", ",", "rtBC", ",", "rtL2", ",", 
            RowBox[{"Recta", "[", 
             RowBox[{"ptP", ",", "ptQ"}], "]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.800454214718548*^9, {3.8004545125571337`*^9, 3.8004545522620106`*^9}, {
   3.800454823663825*^9, 3.800454825213709*^9}, {3.8004548799575424`*^9, 
   3.80045493167925*^9}, {3.8004550228844185`*^9, 3.800455032322181*^9}, {
   3.800541517591076*^9, 3.8005415202139187`*^9}, {3.800541576118224*^9, 
   3.800541619198428*^9}, {3.8504693260035877`*^9, 3.8504693298535004`*^9}, {
   3.8504696257245083`*^9, 3.8504696447375326`*^9}, 3.8504723551991606`*^9, {
   3.8504727621325464`*^9, 3.8504727803188562`*^9}, {3.8504732048513374`*^9, 
   3.850473208157042*^9}, {3.850473648565755*^9, 3.8504736498256607`*^9}, {
   3.8504737473294554`*^9, 3.8504737479386873`*^9}, {3.8504737937107334`*^9, 
   3.8504738174177914`*^9}, {3.850474295952814*^9, 3.850474313805753*^9}, {
   3.850474380664278*^9, 3.8504744843179398`*^9}, {3.850474806608692*^9, 
   3.8504748552973075`*^9}, {3.8504759197123456`*^9, 3.850475921255512*^9}, {
   3.8504759713605905`*^9, 3.850475989464807*^9}, {3.850476575550455*^9, 
   3.850476577836243*^9}, {3.8504766181083813`*^9, 3.8504766473269916`*^9}, 
   3.850476830915382*^9, {3.85047733749861*^9, 3.850477347183383*^9}, {
   3.8504775310644264`*^9, 3.8504775480417814`*^9}, {3.8504776562952366`*^9, 
   3.850477657888199*^9}, {3.850477691257831*^9, 3.8504777395182476`*^9}, {
   3.8504777946094065`*^9, 3.8504778318856945`*^9}, {3.8504778879052052`*^9, 
   3.850477979968292*^9}, 3.85047801764312*^9, {3.85047805752918*^9, 
   3.8504781433438506`*^9}, {3.8504783920073695`*^9, 3.8504783936911545`*^9}, 
   3.850478526788954*^9, {3.850478609511713*^9, 3.850478653416582*^9}, {
   3.8504786913025217`*^9, 3.850478693318307*^9}, {3.850478740794073*^9, 
   3.8504787409729986`*^9}, {3.850478771789158*^9, 3.8504787935997972`*^9}, {
   3.850484068631645*^9, 3.8504840770175076`*^9}, {3.850484550888462*^9, 
   3.8504846052672358`*^9}, {3.8504847102887387`*^9, 3.850484735950554*^9}, {
   3.8504847855035887`*^9, 3.8504847864403706`*^9}, {3.8504871476004524`*^9, 
   3.850487149953966*^9}, {3.8504872253185596`*^9, 3.8504872259167852`*^9}, {
   3.8504878691388655`*^9, 3.850487872991275*^9}, {3.8505176008539124`*^9, 
   3.8505176371017017`*^9}, {3.8505481409495125`*^9, 
   3.8505481804024105`*^9}, {3.850548222854543*^9, 3.8505482529883375`*^9}, {
   3.8505488322145867`*^9, 3.850548833050748*^9}, {3.8505488800200253`*^9, 
   3.8505488925908394`*^9}, {3.850548927000965*^9, 3.8505489320600038`*^9}, {
   3.850550143778785*^9, 3.850550165531348*^9}, 3.8505539915737514`*^9, {
   3.850561615613713*^9, 3.8505616204784827`*^9}, {3.8505678506297703`*^9, 
   3.8505678517386513`*^9}, {3.8509153872758327`*^9, 3.8509154066306*^9}, {
   3.8509154401987057`*^9, 3.8509154685206223`*^9}, {3.8509187532712116`*^9, 
   3.850918753847083*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"57ddaf88-15ec-4784-8204-24a0ef11a487"]
}, Closed]],

Cell[CellGroupData[{

Cell["Auxiliary functions", "Subsection",
 CellChangeTimes->{
  3.818667972143658*^9, {3.8186680382464933`*^9, 3.818668041714528*^9}, {
   3.818668136826049*^9, 3.818668143553762*^9}, {3.8186851837176514`*^9, 
   3.8186851857111263`*^9}},ExpressionUUID->"06785e74-858a-4fba-88ad-\
d2a22a9f4998"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"convertToABCrule", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "A", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", "^", "2"}], "+", 
          RowBox[{"c", "^", "2"}], "-", 
          RowBox[{"a", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "b", "*", "c"}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Cos", "[", "B", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "^", "2"}], "+", 
          RowBox[{"a", "^", "2"}], "-", 
          RowBox[{"b", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "c", "*", "a"}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Cos", "[", "C", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", "2"}], "+", 
          RowBox[{"b", "^", "2"}], "-", 
          RowBox[{"c", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "a", "*", "b"}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sec", "[", "A", "]"}], "\[Rule]", 
       RowBox[{"2", "*", "b", "*", 
        RowBox[{"c", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", "^", "2"}], "+", 
           RowBox[{"c", "^", "2"}], "-", 
           RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sec", "[", "B", "]"}], "\[Rule]", 
       RowBox[{"2", "*", "c", "*", 
        RowBox[{"a", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", "^", "2"}], "+", 
           RowBox[{"a", "^", "2"}], "-", 
           RowBox[{"b", "^", "2"}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sec", "[", "C", "]"}], "\[Rule]", 
       RowBox[{"2", "*", "a", "*", 
        RowBox[{"b", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", "^", "2"}], "+", 
           RowBox[{"b", "^", "2"}], "-", 
           RowBox[{"c", "^", "2"}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sin", "[", "A", "]"}], "\[Rule]", " ", 
       RowBox[{"a", "/", 
        RowBox[{"(", 
         RowBox[{"2", "R"}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"Sin", "[", "B", "]"}], "\[Rule]", " ", 
       RowBox[{"b", "/", 
        RowBox[{"(", 
         RowBox[{"2", "R"}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"Sin", "[", "C", "]"}], "\[Rule]", " ", 
       RowBox[{"c", "/", 
        RowBox[{"(", 
         RowBox[{"2", "R"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"R", "\[Rule]", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"c", "/", 
         RowBox[{"(", 
          RowBox[{"4", "K"}], ")"}]}]}]}], ",", " ", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"K", "/", "s"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Tan", "[", "A", "]"}], "\[Rule]", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"c", "/", 
         RowBox[{"(", 
          RowBox[{"R", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", "^", "2"}], "+", 
             RowBox[{"c", "^", "2"}], "-", 
             RowBox[{"a", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Tan", "[", "B", "]"}], "\[Rule]", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"c", "/", 
         RowBox[{"(", 
          RowBox[{"R", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", "^", "2"}], "+", 
             RowBox[{"a", "^", "2"}], "-", 
             RowBox[{"b", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Tan", "[", "C", "]"}], "\[Rule]", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"c", "/", 
         RowBox[{"(", 
          RowBox[{"R", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", "^", "2"}], "+", 
             RowBox[{"b", "^", "2"}], "-", 
             RowBox[{"c", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"K", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"s", "-", "a"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"s", "-", "b"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"s", "-", "c"}], ")"}]}], "]"}]}], ",", " ", 
      RowBox[{"s", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}], "/", "2"}]}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"convertToABC", "[", "expr_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"expr1", ",", "expr2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"expr1", "=", "expr"}], ";", "\[IndentingNewLine]", 
       RowBox[{"expr2", "=", 
        RowBox[{"TrigExpand", "[", "expr1", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"expr2", "=", 
        RowBox[{"expr2", "//.", "convertToABCrule"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"expr2", "=", 
        RowBox[{"Simplify", "[", "expr2", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "expr2", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Fermat1", "[", 
     RowBox[{"{", 
      RowBox[{"P1_", ",", "P2_", ",", "P3_"}], "}"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"P4", ",", "P5", ",", "res"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"P4", "=", 
        RowBox[{"Rotacion", "[", 
         RowBox[{"P3", ",", "P1", ",", 
          RowBox[{"\[Pi]", "/", "3"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"P5", "=", 
        RowBox[{"Rotacion", "[", 
         RowBox[{"P1", ",", "P2", ",", 
          RowBox[{"\[Pi]", "/", "3"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"Punto", "[", 
         RowBox[{
          RowBox[{"Recta", "[", 
           RowBox[{"P2", ",", "P4"}], "]"}], ",", 
          RowBox[{"Recta", "[", 
           RowBox[{"P3", ",", "P5"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"Simplificar", "[", 
         RowBox[{
          RowBox[{"Expand", "[", "res", "]"}], "//.", "sustS"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "res", "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Fermat2", "[", 
     RowBox[{"{", 
      RowBox[{"P1_", ",", "P2_", ",", "P3_"}], "}"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"P4", ",", "P5", ",", "res"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"P4", "=", 
        RowBox[{"Rotacion", "[", 
         RowBox[{"P1", ",", "P3", ",", 
          RowBox[{"\[Pi]", "/", "3"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"P5", "=", 
        RowBox[{"Rotacion", "[", 
         RowBox[{"P2", ",", "P1", ",", 
          RowBox[{"\[Pi]", "/", "3"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"Punto", "[", 
         RowBox[{
          RowBox[{"Recta", "[", 
           RowBox[{"P2", ",", "P4"}], "]"}], ",", 
          RowBox[{"Recta", "[", 
           RowBox[{"P3", ",", "P5"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"Simplificar", "[", 
         RowBox[{
          RowBox[{"Expand", "[", "res", "]"}], "//.", "sustS"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "res", "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Vecten1", "[", 
     RowBox[{"{", 
      RowBox[{"P1_", ",", "P2_", ",", "P3_"}], "}"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "P4", ",", "P5", ",", "P6", ",", "P7", ",", "P8", ",", "P9", ",", 
        "res"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"P4", "=", 
        RowBox[{"Rotacion", "[", 
         RowBox[{"P1", ",", "P3", ",", 
          RowBox[{
           RowBox[{"-", "\[Pi]"}], "/", "2"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"P5", "=", 
        RowBox[{"Rotacion", "[", 
         RowBox[{"P3", ",", "P1", ",", 
          RowBox[{"\[Pi]", "/", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"P6", "=", 
        RowBox[{"Rotacion", "[", 
         RowBox[{"P2", ",", "P1", ",", 
          RowBox[{
           RowBox[{"-", "\[Pi]"}], "/", "2"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"P7", "=", 
        RowBox[{"Rotacion", "[", 
         RowBox[{"P1", ",", "P2", ",", 
          RowBox[{"\[Pi]", "/", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"P8", "=", 
        RowBox[{"Punto", "[", 
         RowBox[{
          RowBox[{"Recta", "[", 
           RowBox[{"P1", ",", "P4"}], "]"}], ",", 
          RowBox[{"Recta", "[", 
           RowBox[{"P3", ",", "P5"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"P9", "=", 
        RowBox[{"Punto", "[", 
         RowBox[{
          RowBox[{"Recta", "[", 
           RowBox[{"P1", ",", "P7"}], "]"}], ",", 
          RowBox[{"Recta", "[", 
           RowBox[{"P2", ",", "P6"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"Punto", "[", 
         RowBox[{
          RowBox[{"Recta", "[", 
           RowBox[{"P2", ",", "P8"}], "]"}], ",", 
          RowBox[{"Recta", "[", 
           RowBox[{"P3", ",", "P9"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"Simplificar", "[", 
         RowBox[{
          RowBox[{"Expand", "[", "res", "]"}], "//.", "sustS"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "res", "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Vecten2", "[", 
     RowBox[{"{", 
      RowBox[{"P1_", ",", "P2_", ",", "P3_"}], "}"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "P4", ",", "P5", ",", "P6", ",", "P7", ",", "P8", ",", "P9", ",", 
        "res"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"P4", "=", 
        RowBox[{"Rotacion", "[", 
         RowBox[{"P3", ",", "P1", ",", 
          RowBox[{
           RowBox[{"-", "\[Pi]"}], "/", "2"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"P5", "=", 
        RowBox[{"Rotacion", "[", 
         RowBox[{"P1", ",", "P3", ",", 
          RowBox[{"\[Pi]", "/", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"P6", "=", 
        RowBox[{"Rotacion", "[", 
         RowBox[{"P2", ",", "P1", ",", 
          RowBox[{"\[Pi]", "/", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"P7", "=", 
        RowBox[{"Rotacion", "[", 
         RowBox[{"P1", ",", "P2", ",", 
          RowBox[{
           RowBox[{"-", "\[Pi]"}], "/", "2"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"P8", "=", 
        RowBox[{"Punto", "[", 
         RowBox[{
          RowBox[{"Recta", "[", 
           RowBox[{"P1", ",", "P5"}], "]"}], ",", 
          RowBox[{"Recta", "[", 
           RowBox[{"P3", ",", "P4"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"P9", "=", 
        RowBox[{"Punto", "[", 
         RowBox[{
          RowBox[{"Recta", "[", 
           RowBox[{"P1", ",", "P7"}], "]"}], ",", 
          RowBox[{"Recta", "[", 
           RowBox[{"P2", ",", "P6"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"Punto", "[", 
         RowBox[{
          RowBox[{"Recta", "[", 
           RowBox[{"P2", ",", "P8"}], "]"}], ",", 
          RowBox[{"Recta", "[", 
           RowBox[{"P3", ",", "P9"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"Simplificar", "[", 
         RowBox[{
          RowBox[{"Expand", "[", "res", "]"}], "//.", "sustS"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "res", "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RectangleQ", "[", 
     RowBox[{"{", 
      RowBox[{"P1_", ",", "P2_", ",", "P3_", ",", "P4_"}], "}"}], "]"}], ":=", 
    RowBox[{"And", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SonParalelas", "[", 
       RowBox[{
        RowBox[{"Recta", "[", 
         RowBox[{"P1", ",", "P2"}], "]"}], ",", 
        RowBox[{"Recta", "[", 
         RowBox[{"P3", ",", "P4"}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"SonParalelas", "[", 
       RowBox[{
        RowBox[{"Recta", "[", 
         RowBox[{"P1", ",", "P4"}], "]"}], ",", 
        RowBox[{"Recta", "[", 
         RowBox[{"P2", ",", "P3"}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"SonPerpendiculares", "[", 
       RowBox[{
        RowBox[{"Recta", "[", 
         RowBox[{"P1", ",", "P2"}], "]"}], ",", 
        RowBox[{"Recta", "[", 
         RowBox[{"P2", ",", "P3"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"IsoscelesTrapezoidQ", "[", 
     RowBox[{"{", 
      RowBox[{"P1_", ",", "P2_", ",", "P3_", ",", "P4_"}], "}"}], "]"}], ":=", 
    RowBox[{"Or", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"And", "[", 
       RowBox[{
        RowBox[{"SonParalelas", "[", 
         RowBox[{
          RowBox[{"Recta", "[", 
           RowBox[{"P1", ",", "P4"}], "]"}], ",", 
          RowBox[{"Recta", "[", 
           RowBox[{"P2", ",", "P3"}], "]"}]}], "]"}], ",", 
        RowBox[{"SameQ", "[", 
         RowBox[{
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"CuadradoDistancia", "[", 
             RowBox[{"P1", ",", "P2"}], "]"}], "-", 
            RowBox[{"CuadradoDistancia", "[", 
             RowBox[{"P3", ",", "P4"}], "]"}]}], "]"}], ",", "0"}], "]"}]}], 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"And", "[", 
       RowBox[{
        RowBox[{"SonParalelas", "[", 
         RowBox[{
          RowBox[{"Recta", "[", 
           RowBox[{"P1", ",", "P2"}], "]"}], ",", 
          RowBox[{"Recta", "[", 
           RowBox[{"P3", ",", "P4"}], "]"}]}], "]"}], ",", 
        RowBox[{"SameQ", "[", 
         RowBox[{
          RowBox[{"Factor", "[", 
           RowBox[{
            RowBox[{"CuadradoDistancia", "[", 
             RowBox[{"P1", ",", "P4"}], "]"}], "-", 
            RowBox[{"CuadradoDistancia", "[", 
             RowBox[{"P2", ",", "P3"}], "]"}]}], "]"}], ",", "0"}], "]"}]}], 
       "]"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OrhodiagonalQuadQ", "[", 
    RowBox[{"{", 
     RowBox[{"P1_", ",", "P2_", ",", "P3_", ",", "P4_"}], "}"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"res", "=", 
       RowBox[{"First", "[", 
        RowBox[{"SonPerpendiculares", "[", 
         RowBox[{
          RowBox[{"Recta", "[", 
           RowBox[{"P1", ",", "P3"}], "]"}], ",", 
          RowBox[{"Recta", "[", 
           RowBox[{"P2", ",", "P4"}], "]"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{"Expand", "[", "res", "]"}], "//.", "sustS"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "===", "0"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8504891290157404`*^9, 3.8504891376685266`*^9}, {
  3.850563747113697*^9, 3.850563748088766*^9}, {3.850566683939293*^9, 
  3.850566685204341*^9}, {3.8505676309711847`*^9, 3.8505676486784296`*^9}, {
  3.850567698123333*^9, 3.850567716752717*^9}, {3.8505677581780963`*^9, 
  3.8505677779739676`*^9}, {3.850912848156225*^9, 3.850912849083126*^9}, {
  3.8509154996445403`*^9, 3.8509155017846303`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"f5e25769-1ea5-4c75-9916-55398bf3e085"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Setup", "Section",
 CellChangeTimes->{{3.8504689909025145`*^9, 3.8504690012525764`*^9}, {
   3.8504690713188334`*^9, 3.8504690736370955`*^9}, 
   3.850469177050805*^9},ExpressionUUID->"3e0086bf-9422-4176-8e91-\
c63f1a449dad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], ",", 
      RowBox[{"b", ">", "0"}], ",", 
      RowBox[{"c", ">", "0"}], ",", 
      RowBox[{
       RowBox[{"a", "+", "b", "-", "c"}], ">", "0"}], ",", 
      RowBox[{
       RowBox[{"a", "+", "c", "-", "b"}], ">", "0"}], ",", 
      RowBox[{
       RowBox[{"b", "+", "c", "-", "a"}], ">", "0"}], ",", 
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"t", "<", "1"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptA", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptB", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptC", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptD", "=", 
   RowBox[{"{", 
    RowBox[{"u", ",", "v", ",", "w"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptE", "=", 
   RowBox[{"Punto", "[", 
    RowBox[{
     RowBox[{"Recta", "[", 
      RowBox[{"ptA", ",", "ptC"}], "]"}], ",", 
     RowBox[{"Recta", "[", 
      RowBox[{"ptB", ",", "ptD"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.815380012932528*^9, 3.815380017875984*^9}, 
   3.8504690403531494`*^9, {3.8504693680519905`*^9, 3.850469423540739*^9}, {
   3.8504729278850822`*^9, 3.8504729485372677`*^9}, {3.850473440747275*^9, 
   3.8504734481722603`*^9}, {3.850475925894286*^9, 3.850475928077327*^9}, {
   3.8504761619065633`*^9, 3.8504761743904066`*^9}, {3.8505562063338566`*^9, 
   3.850556223600524*^9}, {3.8505562541705465`*^9, 3.850556312095413*^9}, {
   3.8505595402294674`*^9, 3.850559540656997*^9}, {3.850559577535342*^9, 
   3.8505595778428125`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"ed2efd3a-5513-4d7f-91d5-aa4c40ba43b6"],

Cell[TextData[StyleBox["Point T on AC such that AT : TC = t : 1, with 0 \
\[LessEqual] t \[LessEqual] 1.",
 FontColor->GrayLevel[0]]], "Text",
 CellChangeTimes->{{3.8172936317334456`*^9, 3.817293669912202*^9}, {
  3.8172945191307793`*^9, 
  3.8172945677066755`*^9}},ExpressionUUID->"7218253a-f9e3-4e79-bc14-\
b67cfbaa90a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ptT", "=", 
  RowBox[{"DividirRazon", "[", 
   RowBox[{"ptA", ",", "ptC", ",", "t", ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8153943277906637`*^9, 3.8153943533872595`*^9}, {
   3.8172935886233587`*^9, 3.817293590671271*^9}, 3.8505560088454385`*^9, 
   3.850556165035162*^9},
 CellLabel->
  "In[131]:=",ExpressionUUID->"fb0b2316-1cc0-4ff9-9612-a28276348a1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "t"}], "}"}]], "Output",
 CellChangeTimes->{3.8153943552616367`*^9, 3.8153944364131002`*^9, 
  3.81727674378023*^9, 3.8172935920367208`*^9, 3.8504693856702104`*^9, 
  3.85046942698629*^9, 3.8504727237543945`*^9, 3.8505177479014235`*^9, 
  3.850554109409218*^9, 3.8505560460500946`*^9, 3.850556124094026*^9, 
  3.8505561713685017`*^9, 3.850556593131568*^9, 3.850564126489251*^9, 
  3.850564248903241*^9, 3.8505675459196777`*^9, 3.8505730856858573`*^9, 
  3.8505737165676312`*^9, 3.850913176467263*^9, 3.85091858704643*^9, 
  3.851255515638445*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"7d622c77-ee5c-4361-9e77-77b9be7bfdc6"]
}, Open  ]],

Cell[TextData[StyleBox["Equation of the line BT",
 FontColor->GrayLevel[0]]], "Text",
 CellChangeTimes->{{3.8504734939279647`*^9, 
  3.850473502240715*^9}},ExpressionUUID->"eafe411f-dfde-47ec-bad4-\
3820d3bd5ab5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rtBT", "=", 
  RowBox[{
   RowBox[{"Recta", "[", 
    RowBox[{"ptB", ",", "ptT"}], "]"}], ".", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", "z"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.8504734633049297`*^9, 3.850473479163158*^9}, 
   3.850556039175776*^9, 3.85055617778605*^9},
 CellLabel->
  "In[132]:=",ExpressionUUID->"f9553f73-9b84-4571-ac63-7c64c684c724"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t", " ", "x"}], "-", "z"}]], "Output",
 CellChangeTimes->{
  3.8504734807467723`*^9, 3.8505177479483027`*^9, 3.850554109440428*^9, 
   3.850556048040804*^9, 3.850556095323677*^9, 3.850556127178358*^9, {
   3.8505561735461206`*^9, 3.8505561782858343`*^9}, 3.8505565931627827`*^9, 
   3.850564126520494*^9, 3.8505642489188623`*^9, 3.8505675459509206`*^9, 
   3.8505730857170997`*^9, 3.8505737166026626`*^9, 3.8509131765031676`*^9, 
   3.8509185870760007`*^9, 3.8512555156617737`*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"61f5051f-4b8b-4dba-9ced-fbb4f44e81ba"]
}, Open  ]],

Cell[TextData[StyleBox["Generic point D on the arc AC that not contains B",
 FontColor->GrayLevel[0]]], "Text",
 CellChangeTimes->{{3.8172937029864607`*^9, 
  3.8172937342236505`*^9}},ExpressionUUID->"aa8d4996-63ea-4ed9-a0d4-\
085fc14e0816"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"circumcircle", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["a", "2"], " ", "y", " ", "z"}], " ", "+", " ", 
    RowBox[{
     SuperscriptBox["b", 
      RowBox[{"2", " "}]], "z", " ", "x"}], " ", "+", " ", 
    RowBox[{
     SuperscriptBox["c", "2"], " ", "x", " ", "y"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ptDt", "=", 
  RowBox[{"Quiet", "[", 
   RowBox[{"Simplificar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "y", ",", "z"}], "}"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"circumcircle", "\[Equal]", "0"}], ",", 
          RowBox[{"rtBT", "\[Equal]", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8153943596711855`*^9, 3.8153944127641115`*^9}, {
   3.8172935964607906`*^9, 3.8172935970077744`*^9}, 3.850473134703077*^9, {
   3.8504734729173584`*^9, 3.8504734762480726`*^9}, 3.8505560992985945`*^9, {
   3.850559585233466*^9, 3.8505595863634653`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"5af2e9d2-8eaa-44f7-9dd4-ec3f8068c3e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["c", "2"], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", "t"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["b", "2"]}], " ", "t"}], ",", 
   RowBox[{"t", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["c", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "t"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8153944138341007`*^9, 3.8153944376693354`*^9}, 
   3.8172767440489454`*^9, 3.8172935977522793`*^9, 3.850473135625296*^9, 
   3.850473529484647*^9, 3.8505177479951677`*^9, 3.8505541094872913`*^9, {
   3.8505561073270755`*^9, 3.8505561322976675`*^9}, 3.85055618379031*^9, 
   3.850556593194026*^9, 3.85055959498328*^9, 3.850564126573888*^9, 
   3.850564248950116*^9, 3.8505675459821625`*^9, 3.8505730857483435`*^9, 
   3.8505737166406956`*^9, 3.8509131765422726`*^9, 3.850918587116891*^9, 
   3.851255515696641*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"cbd8980d-b8c2-4ed6-ad56-ea3b67efa2e1"]
}, Open  ]],

Cell[TextData[StyleBox["The quadrilateral ABCD is cyclic if {u,v,w} = \
{-c^2-a^2 t,b^2 t,-t (c^2+a^2 t)}, for some t, 0 \[LessEqual] t \[LessEqual] \
1.",
 FontColor->GrayLevel[0]]], "Text",
 CellChangeTimes->{{3.8172937442830706`*^9, 3.8172937686257634`*^9}, {
  3.8172938037786694`*^9, 3.8172938337177153`*^9}, {3.8172946103361287`*^9, 
  3.8172946110423174`*^9}, {3.850473254759699*^9, 3.850473260070614*^9}, {
  3.850556343706728*^9, 3.850556388919695*^9}, {3.8505565548918114`*^9, 
  3.850556556360215*^9}},ExpressionUUID->"78961a6c-61a2-424e-9f9b-\
9c12e1cd90c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sustD", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u", ",", "v", ",", "w"}], "}"}], "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["c", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "t"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["b", "2"]}], " ", "t"}], ",", 
       RowBox[{"t", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "t"}]}], ")"}]}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8505564295564365`*^9, 3.85055648417801*^9}, {
   3.8505565199576087`*^9, 3.850556520894913*^9}, 3.8505594668225803`*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"9812470e-839c-411e-bbe5-1d4a082d2039"]
}, Closed]],

Cell[CellGroupData[{

Cell["Quarter Triangles", "Section",
 CellChangeTimes->{{3.850563509178241*^9, 3.850563518695816*^9}, {
  3.850563680472247*^9, 
  3.8505636824612675`*^9}},ExpressionUUID->"1652b3e5-8836-4d3a-ba58-\
f1053f99bfcd"],

Cell[TextData[StyleBox["Quarter triangles of a general quadrilateral",
 FontColor->GrayLevel[0]]], "Text",
 CellChangeTimes->{{3.8505565059770575`*^9, 3.850556533657157*^9}, 
   3.8505593391329474`*^9, {3.8505594920934362`*^9, 3.8505595161787663`*^9}, {
   3.85056391562743*^9, 
   3.8505639171897583`*^9}},ExpressionUUID->"df684cc8-f09e-40ad-af97-\
6ee54bcf5e39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarterTrianglesOfGeneralQuad", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ptA", ",", "ptB", ",", "ptE"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ptB", ",", "ptC", ",", "ptE"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ptC", ",", "ptD", ",", "ptE"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ptD", ",", "ptA", ",", "ptE"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.850559348281557*^9, 3.850559478838481*^9}, {
  3.850559519513784*^9, 3.850559521517284*^9}, {3.8505638507031865`*^9, 
  3.8505638943529572`*^9}, {3.850563932261676*^9, 3.850563936344741*^9}, {
  3.850563970438076*^9, 3.850564005379706*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"a87552a0-095f-49ea-ae9a-b85706010ccb"],

Cell[TextData[StyleBox["Quarter triangles of a cyclic quadrilateral",
 FontColor->GrayLevel[0]]], "Text",
 CellChangeTimes->{{3.8505565059770575`*^9, 3.850556533657157*^9}, 
   3.8505593391329474`*^9, {3.8505594920934362`*^9, 3.8505595104436374`*^9}, {
   3.850563921865839*^9, 
   3.8505639238421583`*^9}},ExpressionUUID->"eef60890-d21c-40a9-a231-\
4f2e16a6ff64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarterTrianglesOfCyclicQuad", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ptA", ",", "ptB", ",", "ptE"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ptB", ",", "ptC", ",", "ptE"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ptC", ",", "ptD", ",", "ptE"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ptD", ",", "ptA", ",", "ptE"}], "}"}]}], "}"}], "/.", 
    "sustD"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8505638875338173`*^9, 3.850563889642337*^9}, {
   3.8505639419910355`*^9, 3.8505639433719554`*^9}, 3.850564024761902*^9},
 CellLabel->
  "In[137]:=",ExpressionUUID->"7c7c5886-d881-4b48-8c2d-96409472e4a1"],

Cell[CellGroupData[{

Cell["Theorem 5.11", "Subsection",
 CellChangeTimes->{{3.850367662817922*^9, 3.850367681472711*^9}, {
  3.850468046384611*^9, 3.850468047773791*^9}, {3.850468091473277*^9, 
  3.8504680956818314`*^9}, {3.850474108128826*^9, 3.8504741118490105`*^9}, {
  3.8504906158887424`*^9, 3.8504906179923196`*^9}, {3.8512558276848583`*^9, 
  3.851255828068389*^9}},ExpressionUUID->"aa1e1384-cc65-4bf2-89db-\
e20816cdccd4"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3Qu8FeP+x/FRndzl4CCkkCgpijqokN3dVuxd0Q1dkJwKf3IkRFRCbuVQ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    "], {{0, 768}, {1340, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{1340, 768},
  PlotRange->{{0, 1340}, {0, 768}}]], "Text",
 CellChangeTimes->{
  3.8504762697218065`*^9, 3.8504906129644904`*^9, {3.851255883303039*^9, 
   3.8512558974810333`*^9}},ExpressionUUID->"db3a72e1-fa24-4759-ae2e-\
bf7bc9780a4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"X110", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["b", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["c", "2"]}], ")"}]}], ",", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], "+", 
          SuperscriptBox["b", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["b", "2"], "-", 
          SuperscriptBox["c", "2"]}], ")"}]}], ",", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], "+", 
          SuperscriptBox["c", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["b", "2"]}], "+", 
          SuperscriptBox["c", "2"]}], ")"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Simplificar", "[", 
         RowBox[{"Factor", "[", 
          RowBox[{"Simplify", "[", 
           RowBox[{"CentroETCTriangulo", "[", 
            RowBox[{"X110", ",", "#"}], "]"}], "]"}], "]"}], "]"}], "&"}], 
       ",", "quarterTrianglesOfCyclicQuad"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"IsoscelesTrapezoidQ", "[", 
    RowBox[{"{", 
     RowBox[{"ptF", ",", "ptH", ",", "ptG", ",", "ptI"}], "}"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.850491970562947*^9, 3.8504919897383146`*^9}, {
  3.850492069397854*^9, 3.8504921444844904`*^9}, {3.8504934034681196`*^9, 
  3.8504934133169374`*^9}, {3.8505640389943027`*^9, 3.850564093662662*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"5cea681d-8bb1-49dd-a61e-f40950bcb0ac"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8504934080119205`*^9, 3.8504934182593765`*^9}, 
   3.8505642668192153`*^9, 3.850567567881508*^9, 3.8505680652297096`*^9, 
   3.850918603038457*^9, 3.8512555204465017`*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"c9c38e6b-823e-422e-801c-108d31d7b397"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Theorem 5.12", "Subsection",
 CellChangeTimes->{{3.850367662817922*^9, 3.850367681472711*^9}, {
   3.850468046384611*^9, 3.850468047773791*^9}, {3.850468091473277*^9, 
   3.8504680956818314`*^9}, {3.850474108128826*^9, 3.8504741118490105`*^9}, 
   3.850476924842958*^9, {3.8504906396190414`*^9, 3.8504906408744974`*^9}, 
   3.8512559396933413`*^9},ExpressionUUID->"6cff85a6-6ec8-4ed4-a9d8-\
7a640c6dd7a7"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQd4FdW2xwdQRBTxAiooHQTB0JtCQITQCS0JLYSOgChFFFSKoEgRlSLl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    "], {{0, 122}, {1328, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{1328, 122},
  PlotRange->{{0, 1328}, {0, 122}}]], "Text",
 CellChangeTimes->{
  3.8504762761093454`*^9, 3.8504906462002163`*^9, 3.850912992141704*^9, 
   3.8509143968291206`*^9, {3.85125598749631*^9, 
   3.851255994726529*^9}},ExpressionUUID->"b71dfe76-4e1f-4207-83cc-\
fde6f563eec3"],

Cell[CellGroupData[{

Cell["1st Vecten point X(485)", "Subsubsection",
 CellChangeTimes->{{3.8504825710248966`*^9, 3.850482593743327*^9}, {
  3.8504826244903092`*^9, 3.8504826357438765`*^9}, {3.850482746920953*^9, 
  3.850482778463234*^9}, {3.8504906624019284`*^9, 3.8504906917458944`*^9}, {
  3.8505644155778713`*^9, 
  3.8505644236383114`*^9}},ExpressionUUID->"f35cafcc-c84d-41ff-89ce-\
0dac02cf6b19"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], "=", 
   RowBox[{"Map", "[", 
    RowBox[{"Vecten1", ",", "quarterTrianglesOfCyclicQuad"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"OrhodiagonalQuadQ", "[", 
  RowBox[{"{", 
   RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8505649753766212`*^9, 3.8505649877184153`*^9}, {
  3.850565041394397*^9, 3.8505650788359423`*^9}, {3.8505661501745515`*^9, 
  3.8505661921439753`*^9}, {3.8505663076051774`*^9, 3.850566310483141*^9}, {
  3.8505667095710955`*^9, 3.850566729457627*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"042186c9-72fd-491b-8f3c-1f3b5b49fef6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8505667307590475`*^9, {3.8505675823507547`*^9, 3.8505676082224407`*^9}, 
   3.850913197052418*^9, 3.850914047193286*^9, 3.8509145514361005`*^9, 
   3.850918619167533*^9, 3.851255526120749*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"6b8d8e98-4425-444a-a17a-02ceb0aa48d3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["2nd Vecten point X(486)", "Subsubsection",
 CellChangeTimes->{{3.8504825710248966`*^9, 3.850482593743327*^9}, {
   3.8504826244903092`*^9, 3.8504826357438765`*^9}, {3.850482746920953*^9, 
   3.850482778463234*^9}, {3.8504906624019284`*^9, 3.8504906917458944`*^9}, {
   3.8505644155778713`*^9, 3.8505644236383114`*^9}, {3.850566748837355*^9, 
   3.8505667523223906`*^9}, 
   3.851256012994193*^9},ExpressionUUID->"f371521d-eb6a-48e9-a2f7-\
52534997fde1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], "=", 
   RowBox[{"Map", "[", 
    RowBox[{"Vecten2", ",", "quarterTrianglesOfCyclicQuad"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"OrhodiagonalQuadQ", "[", 
  RowBox[{"{", 
   RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8505649753766212`*^9, 3.8505649877184153`*^9}, {
  3.850565041394397*^9, 3.8505650788359423`*^9}, {3.8505661501745515`*^9, 
  3.8505661921439753`*^9}, {3.8505663076051774`*^9, 3.850566310483141*^9}, {
  3.8505667095710955`*^9, 3.850566729457627*^9}, {3.850567031958255*^9, 
  3.8505670320178876`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"935b73b0-0939-4a4e-bce2-15985588d8bd"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.8505667307590475`*^9, 3.850567044798173*^9, 
  3.8505676019201665`*^9, 3.850913209348217*^9, 3.8509136069190483`*^9, 
  3.850918626906142*^9, 3.8512555317763023`*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"5e0beb26-3e21-402e-bd95-16dd5bb61809"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Half Triangles", "Section",
 CellChangeTimes->{{3.850563509178241*^9, 
  3.850563518695816*^9}},ExpressionUUID->"633221b1-6e5a-4260-9424-\
adc26de09800"],

Cell[TextData[StyleBox["Half triangles of a general quadrilateral",
 FontColor->GrayLevel[0]]], "Text",
 CellChangeTimes->{{3.8505565059770575`*^9, 3.850556533657157*^9}, 
   3.8505593391329474`*^9, {3.8505594920934362`*^9, 
   3.8505595161787663`*^9}},ExpressionUUID->"94b81001-fb04-4746-b0c7-\
2314a1ff7944"],

Cell[BoxData[
 RowBox[{
  RowBox[{"halfTrianglesOfGeneralQuad", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ptB", ",", "ptC", ",", "ptD"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ptA", ",", "ptC", ",", "ptD"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ptA", ",", "ptB", ",", "ptD"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ptA", ",", "ptB", ",", "ptC"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.850559348281557*^9, 3.850559478838481*^9}, {
  3.850559519513784*^9, 3.850559521517284*^9}, {3.8505638507031865`*^9, 
  3.8505638943529572`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"49922df0-7374-4c1c-8e4e-9f103a17f2bf"],

Cell[TextData[StyleBox["Half triangles of a cyclic quadrilateral",
 FontColor->GrayLevel[0]]], "Text",
 CellChangeTimes->{{3.8505565059770575`*^9, 3.850556533657157*^9}, 
   3.8505593391329474`*^9, {3.8505594920934362`*^9, 
   3.8505595104436374`*^9}},ExpressionUUID->"2e096209-7f68-4b19-9bb5-\
de0d1e0fb8a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"halfTrianglesOfCyclicQuad", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ptB", ",", "ptC", ",", "ptD"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ptA", ",", "ptC", ",", "ptD"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ptA", ",", "ptB", ",", "ptD"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ptA", ",", "ptB", ",", "ptC"}], "}"}]}], "}"}], "/.", 
    "sustD"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8505638875338173`*^9, 3.850563889642337*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"849a5de4-b880-4e5b-8ea8-88ed06a0fc69"],

Cell[CellGroupData[{

Cell["Theorem 6.7", "Subsection",
 CellChangeTimes->{{3.850367662817922*^9, 3.850367681472711*^9}, {
  3.850468046384611*^9, 3.850468047773791*^9}, {3.850468091473277*^9, 
  3.8504680956818314`*^9}, {3.850474108128826*^9, 
  3.8504741118490105`*^9}},ExpressionUUID->"7bcbfcce-108d-47e5-9bb1-\
5b4b0d34cc12"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztnQlYVVXX+A/8NfXpan/eXvunOb6Gop9DaWYofoGWQymXSuDVwFRUVJzA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    "], {{0, 99}, {1297, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{1297, 99},
  PlotRange->{{0, 1297}, {0, 99}}]], "Text",
 CellChangeTimes->{
  3.8504762697218065`*^9},ExpressionUUID->"abde8aa8-3224-46f9-b3a7-\
cb77b4a5bbc6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Incentro", "[", "#", "]"}], "&"}], ",", 
     "halfTrianglesOfCyclicQuad"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RectangleQ", "[", 
  RowBox[{"{", 
   RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8504746295601993`*^9, 3.850474697159972*^9}, {
   3.8504760047470555`*^9, 3.850476005001328*^9}, 3.850476220298831*^9, {
   3.8504891564394875`*^9, 3.850489157234827*^9}, {3.8505566517266316`*^9, 
   3.8505566557945347`*^9}, 3.850559612034687*^9},
 CellLabel->
  "In[147]:=",ExpressionUUID->"5e542af9-d35f-4dc5-b94c-89f6258492ff"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8504891591643243`*^9, {3.8505566310755415`*^9, 3.850556659347351*^9}, 
   3.8505596288743253`*^9, 3.8505641280621395`*^9, 3.850913225562418*^9, 
   3.8509186477297344`*^9, 3.851255533704342*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"d49c947a-4880-4d79-a4fd-dbec3287807b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Theorem 6.8", "Subsection",
 CellChangeTimes->{{3.850367662817922*^9, 3.850367681472711*^9}, {
   3.850468046384611*^9, 3.850468047773791*^9}, {3.850468091473277*^9, 
   3.8504680956818314`*^9}, {3.850474108128826*^9, 3.8504741118490105`*^9}, 
   3.850476924842958*^9},ExpressionUUID->"44dd518d-9e65-41d5-a445-\
6759050a115b"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsvQlYE1f3+J/4rxWepvaHffWt1bYqLtQv1hZQC+prwAXEItiKCyKKKCqI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    "], {{0, 184}, {1111, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{1111, 184},
  PlotRange->{{0, 1111}, {0, 184}}]], "Text",
 CellChangeTimes->{3.8504762761093454`*^9, 
  3.850913074858418*^9},ExpressionUUID->"9d9218fc-ed17-40b5-b990-\
3148f9e24f84"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Specify", " ", "a", " ", "center", " ", "function", " ", "by", " ", 
    "giving", " ", "its", " ", "first", " ", "trilinear", " ", "coordinate"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"centerFunction", "=", 
     RowBox[{"convertToABC", "[", 
      RowBox[{
       RowBox[{"Cos", "[", "B", "]"}], "+", 
       RowBox[{"Cos", "[", "C", "]"}], "+", 
       RowBox[{"k", " ", 
        RowBox[{"Cos", "[", "A", "]"}]}], "-", "1"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Multiply", " ", "the", " ", "1", "st", " ", "trilinear", " ", 
     "coordinate", " ", "by", " ", "\"\<a\>\"", " ", "to", " ", "get", " ", 
     "the", " ", "1", "st", " ", "barycentric", " ", "coordinate"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bary1", "=", 
     RowBox[{"centerFunction", "*", "a"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"center", " ", "point"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ptX", "=", 
     RowBox[{"Simplificar", "[", 
      RowBox[{"TernaCiclica", "[", "bary1", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "verify", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Simplificar", "[", 
         RowBox[{"Factor", "[", 
          RowBox[{"Simplify", "[", 
           RowBox[{"CentroETCTriangulo", "[", 
            RowBox[{"ptX", ",", "#"}], "]"}], "]"}], "]"}], "]"}], "&"}], ",",
        "halfTrianglesOfCyclicQuad"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"RectangleQ", "[", 
    RowBox[{"{", 
     RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.850478455227113*^9, 3.850478458887106*^9}, {
   3.8504787093911257`*^9, 3.850478724430688*^9}, {3.85047910670671*^9, 
   3.850479153913602*^9}, 3.850481081635483*^9, {3.8504815360741606`*^9, 
   3.8504815474586554`*^9}, {3.8504826439852543`*^9, 3.850482658768121*^9}, {
   3.8504830738064427`*^9, 3.850483096474668*^9}, {3.850487953134947*^9, 
   3.8504879649689045`*^9}, {3.850489186520263*^9, 3.850489234389205*^9}, {
   3.8504892662272263`*^9, 3.8504892852722254`*^9}, {3.8504893452400455`*^9, 
   3.85048934598949*^9}, {3.850489382551634*^9, 3.850489440891324*^9}, {
   3.8505567214369793`*^9, 3.8505567248021946`*^9}, 3.850559694291537*^9, 
   3.8505600196329556`*^9},
 CellLabel->
  "In[149]:=",ExpressionUUID->"9df1baba-90ee-4cbb-8cc9-3e06d70befd6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.8509132598961306`*^9, 3.8509186715064497`*^9, 
  3.8512555541597137`*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"2671de3d-1d2c-4308-ae64-d1e2eea74939"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Theorem 6.10", "Subsection",
 CellChangeTimes->{{3.850367662817922*^9, 3.850367681472711*^9}, {
   3.850468046384611*^9, 3.850468047773791*^9}, {3.850468091473277*^9, 
   3.8504680956818314`*^9}, {3.850474108128826*^9, 3.8504741118490105`*^9}, 
   3.850476924842958*^9, {3.8504828736251273`*^9, 
   3.8504828747294316`*^9}},ExpressionUUID->"81ed3610-9950-4643-b4fa-\
fc52902f3e6a"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztvQlYFEe3+D34uT4Z40fymuuSuIQXJV6XxDWouYGYKBoFTUSiAaOiuOCG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    "], {{0, 108}, {1303, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{1303, 108},
  PlotRange->{{0, 1303}, {0, 108}}]], "Text",
 CellChangeTimes->{
  3.850482880913582*^9},ExpressionUUID->"c9eb1658-41d4-41e8-817b-\
921378a56e4b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"X155", "=", 
   RowBox[{"TernaCiclica", "[", 
    RowBox[{
     RowBox[{"a", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "-", 
       RowBox[{"b", "^", "2"}], "-", 
       RowBox[{"c", "^", "2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "^", "6"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"a", "^", "4"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", "^", "2"}], "+", 
          RowBox[{"c", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"a", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"b", "^", "4"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"b", "^", "2"}], " ", 
           RowBox[{"c", "^", "2"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"c", "^", "4"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", "^", "2"}], "-", 
           RowBox[{"c", "^", "2"}]}], ")"}], "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", "^", "2"}], "+", 
          RowBox[{"c", "^", "2"}]}], ")"}]}]}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplificar", "[", 
       RowBox[{"Factor", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{"CentroETCTriangulo", "[", 
          RowBox[{"X155", ",", "#"}], "]"}], "]"}], "]"}], "]"}], "&"}], ",", 
     "halfTrianglesOfCyclicQuad"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"EstanAlineados", "[", 
  RowBox[{"{", 
   RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.850482897785302*^9, 3.8504829005984387`*^9}, {
  3.850482950806667*^9, 3.850482960489353*^9}, {3.8504895573759604`*^9, 
  3.8504895688842907`*^9}, {3.850489603844338*^9, 3.8504896039851294`*^9}, {
  3.850556793103656*^9, 3.850556796306264*^9}, {3.850560008010232*^9, 
  3.850560031007928*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"44d72701-3455-41e8-b55f-079b25b50f9e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.8505600408752937`*^9, 3.8505641570477505`*^9, 
  3.8509132677978287`*^9, 3.8509186779806027`*^9, 3.851255555844593*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"5d96ce23-286c-4a1e-9a95-563e48cbbcc6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Theorem 6.11", "Subsection",
 CellChangeTimes->{{3.850367662817922*^9, 3.850367681472711*^9}, {
   3.850468046384611*^9, 3.850468047773791*^9}, {3.850468091473277*^9, 
   3.8504680956818314`*^9}, {3.850474108128826*^9, 3.8504741118490105`*^9}, 
   3.850476924842958*^9, {3.8504828736251273`*^9, 3.8504828747294316`*^9}, {
   3.850483793481118*^9, 
   3.8504837935613313`*^9}},ExpressionUUID->"fa1d834b-4d33-4387-b8a0-\
59a86547a774"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3QlcVNXfB/4Lf039/yb98+uxJ8v1Zxj5cymX/OHyBFkupWDpwKOB+47b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    "], {{0, 240}, {1290, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{1290, 240},
  PlotRange->{{0, 1290}, {0, 240}}]], "Text",
 CellChangeTimes->{3.850564157109453*^9, 3.8505731410758753`*^9},
 CellLabel->
  "Out[291]=",ExpressionUUID->"e456ad8e-c1e1-4ec2-906e-e5b4d10a7afe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Specify", " ", "a", " ", "center", " ", "function", " ", "by", " ", 
    "giving", " ", "its", " ", "first", " ", "trilinear", " ", "coordinate"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"centerFunction", "=", 
     RowBox[{"convertToABC", "[", 
      RowBox[{
       RowBox[{"Cos", "[", "A", "]"}], "+", 
       RowBox[{"k", " ", 
        RowBox[{"Cos", "[", "B", "]"}], 
        RowBox[{"Cos", "[", "C", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Multiply", " ", "the", " ", "1", "st", " ", "trilinear", " ", 
     "coordinate", " ", "by", " ", "\"\<a\>\"", " ", "to", " ", "get", " ", 
     "the", " ", "1", "st", " ", "barycentric", " ", "coordinate"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bary1", "=", 
     RowBox[{"centerFunction", "*", "a"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"center", " ", "point"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ptX", "=", 
     RowBox[{"Simplificar", "[", 
      RowBox[{"Simplificar", "[", 
       RowBox[{"TernaCiclica", "[", "bary1", "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Simplificar", "[", 
         RowBox[{"Factor", "[", 
          RowBox[{"Simplify", "[", 
           RowBox[{"CentroETCTriangulo", "[", 
            RowBox[{"ptX", ",", "#"}], "]"}], "]"}], "]"}], "]"}], "&"}], ",",
        "halfTrianglesOfCyclicQuad"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Verify", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"SonConciclicos", "[", 
    RowBox[{"{", 
     RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.850483818657473*^9, 3.850483830367201*^9}, {
   3.85048386331853*^9, 3.850483864132469*^9}, {3.850489642198652*^9, 
   3.850489679504198*^9}, 3.8505601339122744`*^9},
 CellLabel->
  "In[157]:=",ExpressionUUID->"faab5dfc-30de-4094-86f8-4adbd118a38e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.850489683695722*^9, 3.850560139283407*^9, 
  3.8505641601210823`*^9, 3.85091327656271*^9, 3.850918687132662*^9, 
  3.851255558283012*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"dab92c7b-ff17-4005-8530-37dbd6809d12"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Theorem 6.12", "Subsection",
 CellChangeTimes->{{3.850367662817922*^9, 3.850367681472711*^9}, {
   3.850468046384611*^9, 3.850468047773791*^9}, {3.850468091473277*^9, 
   3.8504680956818314`*^9}, {3.850474108128826*^9, 3.8504741118490105`*^9}, 
   3.850476924842958*^9, {3.8504828736251273`*^9, 3.8504828747294316`*^9}, {
   3.850483793481118*^9, 3.8504837935613313`*^9}, 
   3.850484214018911*^9},ExpressionUUID->"ccb2ea3d-3fe9-49ce-ac20-\
a5e1e6710dca"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsvQl4FMW68N/JHwQeR/lHL36CyHI4wcgFUVbD8pmIh0UhE5SEAyaI7BC2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    "], {{0, 228}, {1308, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{1308, 228},
  PlotRange->{{0, 1308}, {0, 228}}]], "Text",
 CellChangeTimes->{
  3.850484222072954*^9},ExpressionUUID->"9d980d69-abb1-4688-9559-\
aaf13bce66e2"],

Cell[CellGroupData[{

Cell["Centroid X(1)", "Subsubsection",
 CellChangeTimes->{{3.850484232221359*^9, 
  3.8504842429463243`*^9}},ExpressionUUID->"f065c998-9dcc-43f1-83e2-\
7d5019a0ea96"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], "=", 
   RowBox[{"Map", "[", 
    RowBox[{"Baricentro", ",", "halfTrianglesOfCyclicQuad"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"SonConciclicos", "[", 
  RowBox[{"{", 
   RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8504842945782022`*^9, 3.8504843173350115`*^9}, {
  3.8504843628488064`*^9, 3.8504843970121717`*^9}, {3.8505602198274813`*^9, 
  3.8505602287334037`*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"65e963c0-8f00-47bd-9e6c-19108ba8c156"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.850484399218155*^9, 3.850560231780064*^9, 
  3.850564160311201*^9, 3.850913291259375*^9, 3.8509186961148667`*^9, 
  3.8512555584835787`*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"de3d3d48-39ed-4f4b-bae2-963ec1a9aedc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Orthocenter X(4)", "Subsubsection",
 CellChangeTimes->{{3.850484232221359*^9, 3.8504842429463243`*^9}, {
  3.8504843544730864`*^9, 3.8504843555765533`*^9}, {3.8504844574861975`*^9, 
  3.8504844601363015`*^9}},ExpressionUUID->"5b61f3d6-f0ff-4d04-8764-\
e63c71511e17"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], "=", 
   RowBox[{"Map", "[", 
    RowBox[{"Ortocentro", ",", "halfTrianglesOfCyclicQuad"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"SonConciclicos", "[", 
  RowBox[{"{", 
   RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8504842945782022`*^9, 3.8504843173350115`*^9}, {
   3.8504844202220125`*^9, 3.8504844308861127`*^9}, 3.8505603151356015`*^9},
 CellLabel->
  "In[164]:=",ExpressionUUID->"04d11a2d-4d74-4abe-aec8-2500bfaeea74"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.850484433707146*^9, 3.850560278247307*^9, 
  3.850560316693863*^9, 3.8505641607770343`*^9, 3.8509132971223073`*^9, 
  3.8509186989200125`*^9, 3.85125555894869*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"b72edade-1252-4e0a-9c5e-cfdbc85a2067"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Nine-point center X(5)", "Subsubsection",
 CellChangeTimes->{{3.850484232221359*^9, 3.8504842429463243`*^9}, {
   3.8504843544730864`*^9, 3.8504843555765533`*^9}, {3.8504844651194243`*^9, 
   3.8504844731201997`*^9}, 
   3.851256135414507*^9},ExpressionUUID->"849dca36-d4c7-4786-985e-\
f3f79fa64a43"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], "=", 
   RowBox[{"Map", "[", 
    RowBox[{"CentroNuevePuntos", ",", "halfTrianglesOfCyclicQuad"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"SonConciclicos", "[", 
  RowBox[{"{", 
   RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8504842945782022`*^9, 3.8504843173350115`*^9}, {
   3.8504844202220125`*^9, 3.8504844308861127`*^9}, {3.8504844791234584`*^9, 
   3.8504844857766123`*^9}, 3.85056035714793*^9},
 CellLabel->
  "In[166]:=",ExpressionUUID->"cba569d5-874c-4dc8-a35a-d6eaeb3f1732"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.850484433707146*^9, 3.850484617727498*^9, 
  3.850560359866391*^9, 3.8505641617076225`*^9, 3.8509133029382915`*^9, 
  3.8509187015099583`*^9, 3.851255559846383*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"9eff5376-6251-43c8-b156-5367a6f41b3c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["1st Fermat point X(13)", "Subsubsection",
 CellChangeTimes->{{3.850484232221359*^9, 3.8504842429463243`*^9}, {
   3.8504843544730864`*^9, 3.8504843555765533`*^9}, {3.8504844574861975`*^9, 
   3.8504844601363015`*^9}, 3.8504868315667653`*^9, {3.8504869868224125`*^9, 
   3.850486989670785*^9}, {3.8504885806651306`*^9, 3.850488582296401*^9}, {
   3.8505508180415297`*^9, 3.8505508348875923`*^9}, {3.850560919681529*^9, 
   3.8505609217849116`*^9}, {3.8509133721238956`*^9, 
   3.850913378501161*^9}},ExpressionUUID->"a0c83580-9a15-457e-8fd7-\
52105ae684f4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], "=", 
   RowBox[{"Map", "[", 
    RowBox[{"Fermat1", ",", "halfTrianglesOfGeneralQuad"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"circFGH", "=", 
   RowBox[{"CircunferenciaTresPuntos", "[", 
    RowBox[{"{", 
     RowBox[{"ptF", ",", "ptG", ",", "ptH"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{"Sustituirxyz", "[", 
    RowBox[{"circFGH", ",", "ptI"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"expr", "/.", "sustS"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"expr", "/.", "sustD"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"expr", "===", "0"}]}], "Input",
 CellChangeTimes->{{3.850560689846411*^9, 3.850560830310678*^9}, 
   3.850560877001671*^9},
 CellLabel->
  "In[168]:=",ExpressionUUID->"351983c8-e031-4ca2-8ef9-981673b64e04"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.8509134062918315`*^9, 3.8509188967919445`*^9, 
  3.851255648660911*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"207696e4-a15c-44a4-84cf-ec1c08c427aa"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["2nd Fermat point X(14)", "Subsubsection",
 CellChangeTimes->{{3.850484232221359*^9, 3.8504842429463243`*^9}, {
   3.8504843544730864`*^9, 3.8504843555765533`*^9}, {3.8504844574861975`*^9, 
   3.8504844601363015`*^9}, 3.8504868315667653`*^9, {3.8504869868224125`*^9, 
   3.850486989670785*^9}, {3.8504885806651306`*^9, 3.850488582296401*^9}, {
   3.8504886853217535`*^9, 3.8504886888881617`*^9}, {3.8505508269225197`*^9, 
   3.8505508309129157`*^9}, {3.850561090217143*^9, 3.850561092073148*^9}, {
   3.850913384020381*^9, 
   3.8509133883956785`*^9}},ExpressionUUID->"91c2a0ae-a331-45b6-8ea0-\
33af64e87e77"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], "=", 
   RowBox[{"Map", "[", 
    RowBox[{"Fermat2", ",", "halfTrianglesOfGeneralQuad"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"circFGH", "=", 
   RowBox[{"CircunferenciaTresPuntos", "[", 
    RowBox[{"{", 
     RowBox[{"ptF", ",", "ptG", ",", "ptH"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{"Sustituirxyz", "[", 
    RowBox[{"circFGH", ",", "ptI"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"expr", "/.", "sustS"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"expr", "/.", "sustD"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"expr", "===", "0"}]}], "Input",
 CellChangeTimes->{{3.8505506371460733`*^9, 3.850550640072274*^9}, {
  3.8505610734333324`*^9, 3.850561079123322*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"5454ddcd-be2f-44d8-b75a-fdb2ada2fc5b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.850550799959421*^9, 3.850561172947199*^9, 
  3.8509134985537033`*^9, 3.8509189894094615`*^9, 3.8512557433366327`*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"43533379-5a86-4ed0-a11f-ea53208c9966"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["de Longchamps point X(20)", "Subsubsection",
 CellChangeTimes->{{3.850484232221359*^9, 3.8504842429463243`*^9}, {
  3.8504843544730864`*^9, 3.8504843555765533`*^9}, {3.8504844651194243`*^9, 
  3.8504844731201997`*^9}, {3.8504848044193554`*^9, 3.8504848232254534`*^9}, {
  3.851255748284112*^9, 
  3.851255755219713*^9}},ExpressionUUID->"c3e5e43f-c18a-4bbc-a4f9-\
b8929e69d608"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], "=", 
   RowBox[{"Map", "[", 
    RowBox[{"DeLongchamps", ",", "halfTrianglesOfCyclicQuad"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"SonConciclicos", "[", 
  RowBox[{"{", 
   RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8504842945782022`*^9, 3.8504843173350115`*^9}, {
   3.8504844202220125`*^9, 3.8504844308861127`*^9}, {3.8504844791234584`*^9, 
   3.8504844857766123`*^9}, {3.850484828458621*^9, 3.850484832598402*^9}, 
   3.8505604189213676`*^9},
 CellLabel->
  "In[180]:=",ExpressionUUID->"3b717c93-038a-44b5-ac8d-5b8c1214eafb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.850484433707146*^9, 3.850484617727498*^9, 3.8504848367438354`*^9, 
   3.850560504358387*^9, 3.85091350892058*^9, {3.850918704515992*^9, 
   3.8509187117684617`*^9}, 3.8509187631052217`*^9, 3.851255744347456*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"022415fc-a04b-4794-a736-df18207d3997"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Far out point X(23)", "Subsubsection",
 CellChangeTimes->{{3.850484232221359*^9, 3.8504842429463243`*^9}, {
  3.8504843544730864`*^9, 3.8504843555765533`*^9}, {3.8504844651194243`*^9, 
  3.8504844731201997`*^9}, {3.8504848044193554`*^9, 3.8504848232254534`*^9}, {
  3.850484886280896*^9, 3.850484896359129*^9}, {3.850485054943184*^9, 
  3.850485063931237*^9}},ExpressionUUID->"95c528b5-bc5f-40f9-be0c-\
3daaeaf0b4de"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"X23", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "4"], "-", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["c", "2"]}], "-", 
        SuperscriptBox["c", "4"]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["b", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "4"]}], "+", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["c", "2"]}], "-", 
        SuperscriptBox["c", "4"]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["b", "2"]}], "-", 
        SuperscriptBox["b", "4"], "+", 
        SuperscriptBox["c", "4"]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplificar", "[", 
       RowBox[{"Factor", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{"CentroETCTriangulo", "[", 
          RowBox[{"X23", ",", "#"}], "]"}], "]"}], "]"}], "]"}], "&"}], ",", 
     "halfTrianglesOfCyclicQuad"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SonConciclicos", "[", 
  RowBox[{"{", 
   RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8504842945782022`*^9, 3.8504843173350115`*^9}, {
  3.8504844202220125`*^9, 3.8504844308861127`*^9}, {3.8504844791234584`*^9, 
  3.8504844857766123`*^9}, {3.850484828458621*^9, 3.850484832598402*^9}, {
  3.8504849409955997`*^9, 3.850484980953805*^9}, {3.850485072592391*^9, 
  3.8504850828347335`*^9}, {3.850489729784341*^9, 3.850489756224188*^9}, {
  3.850560430748908*^9, 3.850560436485777*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"74f13bd7-e580-4a0d-bf61-b10825baa01d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.850484986106408*^9, 3.8504850859776983`*^9, 
  3.850489764886042*^9, 3.8505605396852813`*^9, 3.8509135185047894`*^9, 
  3.8509187722634916`*^9, 3.851255747838643*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"d93df1a6-27bb-4a6a-9b7f-a84c571d1d3a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Tarry point X(98)", "Subsubsection",
 CellChangeTimes->{{3.850484232221359*^9, 3.8504842429463243`*^9}, {
  3.8504843544730864`*^9, 3.8504843555765533`*^9}, {3.8504844651194243`*^9, 
  3.8504844731201997`*^9}, {3.8504848044193554`*^9, 3.8504848232254534`*^9}, {
  3.850484886280896*^9, 3.850484896359129*^9}, {3.8504851199469604`*^9, 
  3.850485125089512*^9}},ExpressionUUID->"8b327616-208a-4034-bbee-\
7dfbdb5cbace"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"X98", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "4"], "+", 
        SuperscriptBox["b", "4"], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["c", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["c", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "4"], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["b", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["c", "2"]}], "+", 
        SuperscriptBox["c", "4"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "4"], "+", 
        SuperscriptBox["b", "4"], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["c", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["c", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["b", "2"]}], "+", 
        SuperscriptBox["b", "4"], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["c", "2"]}], "+", 
        SuperscriptBox["c", "4"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["b", "2"]}], "+", 
        SuperscriptBox["b", "4"], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["c", "2"]}], "+", 
        SuperscriptBox["c", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "4"], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["b", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["c", "2"]}], "+", 
        SuperscriptBox["c", "4"]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplificar", "[", 
       RowBox[{"Factor", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{"CentroETCTriangulo", "[", 
          RowBox[{"X98", ",", "#"}], "]"}], "]"}], "]"}], "]"}], "&"}], ",", 
     "halfTrianglesOfCyclicQuad"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SonConciclicos", "[", 
  RowBox[{"{", 
   RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8504842945782022`*^9, 3.8504843173350115`*^9}, {
  3.8504844202220125`*^9, 3.8504844308861127`*^9}, {3.8504844791234584`*^9, 
  3.8504844857766123`*^9}, {3.850484828458621*^9, 3.850484832598402*^9}, {
  3.8504849409955997`*^9, 3.850484980953805*^9}, {3.850485138021637*^9, 
  3.850485145758862*^9}, {3.850489783072225*^9, 3.850489809984475*^9}, {
  3.850560444972869*^9, 3.8505604505523796`*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"ebe8826b-ce18-4b99-ace1-d218af4649d6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.8504898418313804`*^9, 3.850560588762813*^9, 
  3.850913536708531*^9, 3.850918789115551*^9, 3.851255759767332*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"fc65b115-952f-4d16-9150-100d3820ce85"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Steiner point X(99)", "Subsubsection",
 CellChangeTimes->{{3.850484232221359*^9, 3.8504842429463243`*^9}, {
  3.8504843544730864`*^9, 3.8504843555765533`*^9}, {3.8504844651194243`*^9, 
  3.8504844731201997`*^9}, {3.8504848044193554`*^9, 3.8504848232254534`*^9}, {
  3.850484886280896*^9, 
  3.850484896359129*^9}},ExpressionUUID->"0149a7cc-d157-408b-9784-\
99d1d035aa9e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"X99", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        SuperscriptBox["b", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        SuperscriptBox["c", "2"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "+", 
        SuperscriptBox["b", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], "-", 
        SuperscriptBox["c", "2"]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], "+", 
        SuperscriptBox["c", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["b", "2"]}], "+", 
        SuperscriptBox["c", "2"]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplificar", "[", 
       RowBox[{"Factor", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{"CentroETCTriangulo", "[", 
          RowBox[{"X99", ",", "#"}], "]"}], "]"}], "]"}], "]"}], "&"}], ",", 
     "halfTrianglesOfCyclicQuad"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SonConciclicos", "[", 
  RowBox[{"{", 
   RowBox[{"ptF", ",", "ptG", ",", "ptH", ",", "ptI"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8504842945782022`*^9, 3.8504843173350115`*^9}, {
  3.8504844202220125`*^9, 3.8504844308861127`*^9}, {3.8504844791234584`*^9, 
  3.8504844857766123`*^9}, {3.850484828458621*^9, 3.850484832598402*^9}, {
  3.8504849409955997`*^9, 3.850484980953805*^9}, {3.850489850576621*^9, 
  3.8504898823661833`*^9}, {3.8505604557781134`*^9, 3.8505604624956913`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"01d90f84-e42c-4198-9386-26006d5faef6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.850484986106408*^9, 3.8504898856695385`*^9, 
  3.8505606334529405`*^9, 3.8509135523004475`*^9, 3.850918803491705*^9, 
  3.85125576802633*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"ce7c0b1f-a778-4bdb-ae32-080e1f82e217"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
WindowSize->{933, 1124},
WindowMargins->{{133, Automatic}, {Automatic, 71}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 297, 5, 98, "Title",ExpressionUUID->"1c7fd21f-91de-44e5-8756-935f2997f1d7"],
Cell[880, 29, 1270, 23, 219, "Text",ExpressionUUID->"b2c8116c-ec79-4fb1-b532-250e1785d0c8",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[2175, 56, 263, 4, 67, "Section",ExpressionUUID->"842befdc-3cf0-415f-8b25-c10324ffc1f1"],
Cell[CellGroupData[{
Cell[2463, 64, 399, 10, 53, "Subsection",ExpressionUUID->"bbaef35b-fd46-44f6-8e80-c44bf68717ee"],
Cell[2865, 76, 715, 18, 34, "Text",ExpressionUUID->"0059b8dc-ad99-42fc-a3b6-d879ef9097ac"],
Cell[3583, 96, 36425, 919, 2526, "Input",ExpressionUUID->"57ddaf88-15ec-4784-8204-24a0ef11a487"]
}, Closed]],
Cell[CellGroupData[{
Cell[40045, 1020, 295, 5, 37, "Subsection",ExpressionUUID->"06785e74-858a-4fba-88ad-d2a22a9f4998"],
Cell[40343, 1027, 16882, 460, 1492, "Input",ExpressionUUID->"f5e25769-1ea5-4c75-9916-55398bf3e085"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[57274, 1493, 231, 4, 53, "Section",ExpressionUUID->"3e0086bf-9422-4176-8e91-c63f1a449dad"],
Cell[57508, 1499, 1972, 51, 143, "Input",ExpressionUUID->"ed2efd3a-5513-4d7f-91d5-aa4c40ba43b6"],
Cell[59483, 1552, 323, 6, 34, "Text",ExpressionUUID->"7218253a-f9e3-4e79-bc14-b67cfbaa90a7"],
Cell[CellGroupData[{
Cell[59831, 1562, 393, 8, 28, "Input",ExpressionUUID->"fb0b2316-1cc0-4ff9-9612-a28276348a1b"],
Cell[60227, 1572, 688, 12, 70, "Output",ExpressionUUID->"7d622c77-ee5c-4361-9e77-77b9be7bfdc6"]
}, Open  ]],
Cell[60930, 1587, 213, 4, 34, "Text",ExpressionUUID->"eafe411f-dfde-47ec-bad4-3820d3bd5ab5"],
Cell[CellGroupData[{
Cell[61168, 1595, 394, 10, 28, "Input",ExpressionUUID->"f9553f73-9b84-4571-ac63-7c64c684c724"],
Cell[61565, 1607, 599, 11, 70, "Output",ExpressionUUID->"61f5051f-4b8b-4dba-9ced-fbb4f44e81ba"]
}, Open  ]],
Cell[62179, 1621, 241, 4, 34, "Text",ExpressionUUID->"aa8d4996-63ea-4ed9-a0d4-085fc14e0816"],
Cell[CellGroupData[{
Cell[62445, 1629, 1252, 33, 48, "Input",ExpressionUUID->"5af2e9d2-8eaa-44f7-9dd4-ec3f8068c3e3"],
Cell[63700, 1664, 1034, 25, 70, "Output",ExpressionUUID->"cbd8980d-b8c2-4ed6-ad56-ea3b67efa2e1"]
}, Open  ]],
Cell[64749, 1692, 570, 9, 34, "Text",ExpressionUUID->"78961a6c-61a2-424e-9f9b-9c12e1cd90c9"],
Cell[65322, 1703, 872, 26, 32, "Input",ExpressionUUID->"9812470e-839c-411e-bbe5-1d4a082d2039"]
}, Closed]],
Cell[CellGroupData[{
Cell[66231, 1734, 213, 4, 53, "Section",ExpressionUUID->"1652b3e5-8836-4d3a-ba58-f1053f99bfcd"],
Cell[66447, 1740, 364, 6, 35, "Text",ExpressionUUID->"df684cc8-f09e-40ad-af97-6ee54bcf5e39"],
Cell[66814, 1748, 789, 19, 30, "Input",ExpressionUUID->"a87552a0-095f-49ea-ae9a-b85706010ccb"],
Cell[67606, 1769, 364, 6, 35, "Text",ExpressionUUID->"eef60890-d21c-40a9-a231-4f2e16a6ff64"],
Cell[67973, 1777, 710, 18, 30, "Input",ExpressionUUID->"7c7c5886-d881-4b48-8c2d-96409472e4a1"],
Cell[CellGroupData[{
Cell[68708, 1799, 409, 6, 54, "Subsection",ExpressionUUID->"aa1e1384-cc65-4bf2-89db-e20816cdccd4"],
Cell[69120, 1807, 105781, 1740, 431, "Text",ExpressionUUID->"db3a72e1-fa24-4759-ae2e-bf7bc9780a4c"],
Cell[CellGroupData[{
Cell[174926, 3551, 2166, 63, 117, "Input",ExpressionUUID->"5cea681d-8bb1-49dd-a61e-f40950bcb0ac"],
Cell[177095, 3616, 308, 5, 34, "Output",ExpressionUUID->"c9c38e6b-823e-422e-801c-108d31d7b397"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[177452, 3627, 411, 6, 38, "Subsection",ExpressionUUID->"6cff85a6-6ec8-4ed4-a9d8-7a640c6dd7a7"],
Cell[177866, 3635, 33774, 559, 82, "Text",ExpressionUUID->"b71dfe76-4e1f-4207-83cc-fde6f563eec3"],
Cell[CellGroupData[{
Cell[211665, 4198, 381, 6, 45, "Subsubsection",ExpressionUUID->"f35cafcc-c84d-41ff-89ce-0dac02cf6b19"],
Cell[CellGroupData[{
Cell[212071, 4208, 743, 17, 52, "Input",ExpressionUUID->"042186c9-72fd-491b-8f3c-1f3b5b49fef6"],
Cell[212817, 4227, 331, 6, 34, "Output",ExpressionUUID->"6b8d8e98-4425-444a-a17a-02ceb0aa48d3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[213197, 4239, 459, 7, 37, "Subsubsection",ExpressionUUID->"f371521d-eb6a-48e9-a2f7-52534997fde1"],
Cell[CellGroupData[{
Cell[213681, 4250, 794, 18, 52, "Input",ExpressionUUID->"935b73b0-0939-4a4e-bce2-15985588d8bd"],
Cell[214478, 4270, 302, 5, 34, "Output",ExpressionUUID->"5e0beb26-3e21-402e-bd95-16dd5bb61809"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[214853, 4283, 159, 3, 67, "Section",ExpressionUUID->"633221b1-6e5a-4260-9424-adc26de09800"],
Cell[215015, 4288, 310, 5, 35, "Text",ExpressionUUID->"94b81001-fb04-4746-b0c7-2314a1ff7944"],
Cell[215328, 4295, 691, 18, 30, "Input",ExpressionUUID->"49922df0-7374-4c1c-8e4e-9f103a17f2bf"],
Cell[216022, 4315, 309, 5, 35, "Text",ExpressionUUID->"2e096209-7f68-4b19-9bb5-de0d1e0fb8a3"],
Cell[216334, 4322, 631, 17, 30, "Input",ExpressionUUID->"849a5de4-b880-4e5b-8ea8-88ed06a0fc69"],
Cell[CellGroupData[{
Cell[216990, 4343, 307, 5, 54, "Subsection",ExpressionUUID->"7bcbfcce-108d-47e5-9bb1-5b4b0d34cc12"],
Cell[217300, 4350, 22904, 381, 70, "Text",ExpressionUUID->"abde8aa8-3224-46f9-b3a7-cb77b4a5bbc6"],
Cell[CellGroupData[{
Cell[240229, 4735, 787, 19, 52, "Input",ExpressionUUID->"5e542af9-d35f-4dc5-b94c-89f6258492ff"],
Cell[241019, 4756, 333, 6, 34, "Output",ExpressionUUID->"d49c947a-4880-4d79-a4fd-dbec3287807b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[241401, 4768, 332, 5, 38, "Subsection",ExpressionUUID->"44dd518d-9e65-41d5-a445-6759050a115b"],
Cell[241736, 4775, 39066, 646, 135, "Text",ExpressionUUID->"9d9218fc-ed17-40b5-b990-3148f9e24f84"],
Cell[CellGroupData[{
Cell[280827, 5425, 2711, 62, 220, "Input",ExpressionUUID->"9df1baba-90ee-4cbb-8cc9-3e06d70befd6"],
Cell[283541, 5489, 209, 4, 34, "Output",ExpressionUUID->"2671de3d-1d2c-4308-ae64-d1e2eea74939"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[283799, 5499, 387, 6, 38, "Subsection",ExpressionUUID->"81ed3610-9950-4643-b4fa-fc52902f3e6a"],
Cell[284189, 5507, 28936, 480, 75, "Text",ExpressionUUID->"c9eb1658-41d4-41e8-817b-921378a56e4b"],
Cell[CellGroupData[{
Cell[313150, 5991, 2276, 65, 157, "Input",ExpressionUUID->"44d72701-3455-41e8-b55f-079b25b50f9e"],
Cell[315429, 6058, 255, 4, 34, "Output",ExpressionUUID->"5d96ce23-286c-4a1e-9a95-563e48cbbcc6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[315733, 6068, 439, 7, 38, "Subsection",ExpressionUUID->"fa1d834b-4d33-4387-b8a0-59a86547a774"],
Cell[316175, 6077, 35803, 591, 150, "Text",ExpressionUUID->"e456ad8e-c1e1-4ec2-906e-e5b4d10a7afe"],
Cell[CellGroupData[{
Cell[352003, 6672, 2232, 56, 220, "Input",ExpressionUUID->"faab5dfc-30de-4094-86f8-4adbd118a38e"],
Cell[354238, 6730, 273, 5, 34, "Output",ExpressionUUID->"dab92c7b-ff17-4005-8530-37dbd6809d12"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[354560, 6741, 461, 7, 38, "Subsection",ExpressionUUID->"ccb2ea3d-3fe9-49ce-ac20-a5e1e6710dca"],
Cell[355024, 6750, 53239, 879, 141, "Text",ExpressionUUID->"9d980d69-abb1-4688-9559-aaf13bce66e2"],
Cell[CellGroupData[{
Cell[408288, 7633, 166, 3, 45, "Subsubsection",ExpressionUUID->"f065c998-9dcc-43f1-83e2-7d5019a0ea96"],
Cell[CellGroupData[{
Cell[408479, 7640, 643, 16, 48, "Input",ExpressionUUID->"65e963c0-8f00-47bd-9e6c-19108ba8c156"],
Cell[409125, 7658, 276, 5, 70, "Output",ExpressionUUID->"de3d3d48-39ed-4f4b-bae2-963ec1a9aedc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[409450, 7669, 272, 4, 37, "Subsubsection",ExpressionUUID->"5b61f3d6-f0ff-4d04-8764-e63c71511e17"],
Cell[CellGroupData[{
Cell[409747, 7677, 615, 15, 48, "Input",ExpressionUUID->"04d11a2d-4d74-4abe-aec8-2500bfaeea74"],
Cell[410365, 7694, 299, 5, 70, "Output",ExpressionUUID->"b72edade-1252-4e0a-9c5e-cfdbc85a2067"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[410713, 7705, 306, 5, 37, "Subsubsection",ExpressionUUID->"849dca36-d4c7-4786-985e-f3f79fa64a43"],
Cell[CellGroupData[{
Cell[411044, 7714, 673, 16, 52, "Input",ExpressionUUID->"cba569d5-874c-4dc8-a35a-d6eaeb3f1732"],
Cell[411720, 7732, 300, 5, 34, "Output",ExpressionUUID->"9eff5376-6251-43c8-b156-5367a6f41b3c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[412069, 7743, 562, 8, 37, "Subsubsection",ExpressionUUID->"a0c83580-9a15-457e-8fd7-52105ae684f4"],
Cell[CellGroupData[{
Cell[412656, 7755, 1082, 30, 136, "Input",ExpressionUUID->"351983c8-e031-4ca2-8ef9-981673b64e04"],
Cell[413741, 7787, 207, 4, 34, "Output",ExpressionUUID->"207696e4-a15c-44a4-84cf-ec1c08c427aa"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[413997, 7797, 614, 9, 37, "Subsubsection",ExpressionUUID->"91c2a0ae-a331-45b6-8ea0-33af64e87e77"],
Cell[CellGroupData[{
Cell[414636, 7810, 1109, 30, 136, "Input",ExpressionUUID->"5454ddcd-be2f-44d8-b75a-fdb2ada2fc5b"],
Cell[415748, 7842, 253, 4, 34, "Output",ExpressionUUID->"43533379-5a86-4ed0-a11f-ea53208c9966"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[416050, 7852, 383, 6, 37, "Subsubsection",ExpressionUUID->"c3e5e43f-c18a-4bbc-a4f9-b8929e69d608"],
Cell[CellGroupData[{
Cell[416458, 7862, 721, 17, 52, "Input",ExpressionUUID->"3b717c93-038a-44b5-ac8d-5b8c1214eafb"],
Cell[417182, 7881, 350, 6, 34, "Output",ExpressionUUID->"022415fc-a04b-4794-a736-df18207d3997"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[417581, 7893, 423, 6, 37, "Subsubsection",ExpressionUUID->"95c528b5-bc5f-40f9-be0c-3daaeaf0b4de"],
Cell[CellGroupData[{
Cell[418029, 7903, 2219, 62, 96, "Input",ExpressionUUID->"74f13bd7-e580-4a0d-bf61-b10825baa01d"],
Cell[420251, 7967, 302, 5, 34, "Output",ExpressionUUID->"d93df1a6-27bb-4a6a-9b7f-a84c571d1d3a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[420602, 7978, 423, 6, 37, "Subsubsection",ExpressionUUID->"8b327616-208a-4034-bbee-7dfbdb5cbace"],
Cell[CellGroupData[{
Cell[421050, 7988, 3271, 95, 119, "Input",ExpressionUUID->"ebe8826b-ce18-4b99-ace1-d218af4649d6"],
Cell[424324, 8085, 249, 4, 34, "Output",ExpressionUUID->"fc65b115-952f-4d16-9150-100d3820ce85"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[424622, 8095, 377, 6, 37, "Subsubsection",ExpressionUUID->"0149a7cc-d157-408b-9784-99d1d035aa9e"],
Cell[CellGroupData[{
Cell[425024, 8105, 2037, 59, 96, "Input",ExpressionUUID->"01d90f84-e42c-4198-9386-26006d5faef6"],
Cell[427064, 8166, 277, 5, 34, "Output",ExpressionUUID->"ce7c0b1f-a778-4bdb-ae32-080e1f82e217"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> EquidiagonalQuadrilaterals.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    161495,       3332]
NotebookOptionsPosition[    154501,       3201]
NotebookOutlinePosition[    154839,       3216]
CellTagsIndexPosition[    154796,       3213]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Equidiagonal Quadrilaterals", "Title",
 CellChangeTimes->{{3.8503675053983097`*^9, 3.8503675314147863`*^9}, {
  3.850400399761656*^9, 
  3.850400400729137*^9}},ExpressionUUID->"d6915b80-afa1-4011-9eb6-\
6d67402ddf17"],

Cell["\<\
This Notebook contains the proofs of some of the results for equidiagonal \
quadrilaterals in the paper
\"The Shape of Central Quadrilaterals\" by Stanley Rabinowitz and Ercole Suppa.
submitted to the International Journal of Computer Discovered Mathematics 
(http : // www.journal - 1. eu/) in January 2022.
 
This Notebook is Copyright \[Copyright] January 2022 by Stanley Rabinowitz \
(stan.rabinowitz@comcast.net) and is published with open access. This \
Notebook is distributed under the terms of the Creative Commons Attribution \
License which permits any use, distribution, and reproduction in any medium, \
provided the original author and the source are credited.\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.823362867312365*^9, 3.823362892123764*^9}, {
   3.823362940554699*^9, 3.823363012293025*^9}, {3.823423241988761*^9, 
   3.8234232521964083`*^9}, {3.848655919648938*^9, 3.8486559295098267`*^9}, {
   3.850294942155574*^9, 3.8502949868845367`*^9}, {3.850318925958982*^9, 
   3.850318971044919*^9}, 3.850400385778439*^9, {3.8504004260582657`*^9, 
   3.8504004271219893`*^9}},ExpressionUUID->"4236d41f-5597-4866-8f87-\
94c2f1fb6f59"],

Cell[CellGroupData[{

Cell["Set up", "Section",
 CellChangeTimes->{{3.8503675908573427`*^9, 
  3.850367597134454*^9}},ExpressionUUID->"8c693eaf-fcc9-4a77-a5ee-\
cee338c3cad4"],

Cell[TextData[{
 "Without loss of generality, we can place E at the origin and AC along the \
x-axis with C at (1,0).\nLet the coordinates for A, B, C, and D be as show \
below.\n",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06EETe_e30@_O]G39afYCJe
ahVc@@RY;KgdESDgbX4^@U2a@;DPfWo?O7QRMk=M@2]UKLnWGijOL`mGL0lAOT>0
Bd2hPi?cKH3cJo3b^chWLi3Q<OmQUf2m0Hbaj@07NV`PMO@GfUGC^Jm`;@WW4LF9
8T;/>AciZB61>]P]i:Q@kOVTk3mFR]S^=<MkgJg4FjXlZL=ZPo/[cI^[4fR<@;WN
IRRgjjT^`g<LERgG?A]MJ<F5oY3F43f<6cPIad38SioP7Ba>]m]OBcSf3L9Rll=6
?iLP:em/hO_BZLlgFmVnF/9k62oQHZaNS=C7h;Dn_K/WmF>dn/kZOk1l3jnm3Hmb
MLSo7lg`L:PThgHfERESk1W]G19ebh/GBaS_3SK]6nlm^W5MifX9_RUGQVoQSn2F
N_Y;_P92k2F;diMP7KglW`b[D?La`CS3K/;/lLg<I[SN6Zj?Q;d[;i>?36la@<F/
nY26_VmF?^[Ai5<gcHLVnCJid:MVl7f2d7Tn9GfWoS8SG?^fBL>:3=TLLcX=9k/]
l=5WOi_gCAbj]T[@YSZoc=SObVNc]J_Qe9h]D7iH`fLh8`j[;UEK5S;gLbiC>8C4
a79dUPR6O9H^3=RKa@ccJN5VFI<h==PYf_@ZZm8efZRJYY:XTaRJgPml[6<W8e3I
U2Lo23@T9aclT4dRZBE>Y_8PCigdk;i:9A1IOTF_W0`iIbjGCB:f9DjVg>M1B37P
k:`R[ZR=O5@;XVn=X@EI8[I84idkERBg<;D``j?5k21mR=29VRJaI3K@[L<kH6Hb
a93j37GXT=Ke]Y7Q6U;<T6EKZ09MTYWT94nM97dS9JkUBbCOH3`TcjVNf[@c2iCF
L/i3[>gf/=KCYV;FWP;ajA8RWAIH58R;9Q^DQW7=hRN2LDP/F]jkG/TT5GTf:;XQ
j/0aF`UeYKZ<jAPCfhC1IYA?0b:[_9RPU9N[WWgEZ16^Q2:_ffG?HoK=:E2=^JEL
c3YT<Q>?gO?BP15WmeaP8]=UXA9OH3hc^QJHBGi[9/?4I3=DC=k3ION<G4AT6Q^I
llcH735Um8C2nL^2aj@H4E7aESY75>d^XC;=i<]6dUOEV2VDFN_/RdDYGHX:YJg1
:KCd>mL=TTGFII5R4_ki7DngJ=O=h3hgiQJhPgg2k2=cmBUcm@N^3Akb2VE^I7=d
LVEQK@YUKVA_HVX:=B0`86mRJPXh=cH:IFiTKf9Z2S8P<21_HVX:?3`P;eAiL6DP
;e1QIfDP;e1QLVE^M20c830PDR0_DVEcKgEbHfEc83HP<21B82m3KfidIFidLb0d
830PDR0_CFETJF52KgPPFc0P<20d=cHP<SDfG@Xn?PYUKVA_HVX:=R0`86mRJPXl
?20_D79_He=UM21K82m@A4HP;eAUN7@PGB0_@fm/Kg9CL65SIB0l?20_@g<a83LP
<21B83hn82m6Kfid83`l82mDE3<P<C0P<21B2RmDE34P>20`858P;eAD<R0i830P
DR0n?R0n?PYUKVA_HVX:<C4P<21_HVX:?3`P;daUKVMdJ20a<R0`858P;dhP<b0_
@FadIG9^HGAU82m4IGIYHfEBAd8P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAb
IF5]2WP1WIIgE5?I5XO?_CNmd18R82Gd6WX98=8kB1D4DHU9P502QX@VMT@5AQ@A
:EITE<01AhLRHdDD2h>2H]L9lQ1@a/5AA4GUgHa[2Nn]=O?NV_g7FMoIikOGfFO_
OMNj053lPPC2M5P1P3BQF1C^jl5L4Q?;a?L261013UP1`>5VIPA7n4@2e?bm?IVI
Z4S6/oK^;X1T^m//_e0VLmKoOi4R=d<T1P0:AMDf?7hV5nD2U5>caATbo`C:m9DY
<XHa<QJQ2J:/8^?4[fcfYnH[^lVHUbKTXAYIcQVl=9j<^e3NVRGQXh`4XEbH9N1W
Xg`7IKeDBIX0iOLXdm?hW4`0<1BIGlcW9Z5/RC9551W^RO8200RDa3VlLPj;nCUX
WP1hYVOTRPB9BF:V4MNHJNGXb6KjlK=CnF8a:iC3CN68N4c?m;@<SS0GP:m_UTD1
9EU]VFRAkJdLkNeIe^IXnKoIgainDodmb7[kEO4Vk<nN@HbNFMm/k:`__AH0mRAJ
Vafc_YEE0;A]1T3UhJa?kb00lPD0]=jLlaj6K5jBa>8<9`^;k>a/L`6OJbh[j3Ok
Wh9_b[n6>ONIbnkkES^V5cn18dTE<fE5iJJWYT]4c<`<3YO?I?gg4?oS`3UYcLW3
;9bO`1OaQNQEDNRD2HB9J;^5?85HT2iT2XAoeN5o63HW1aUnWF/DJ7EO07f5>E2h
B@O8Kcd0@b<396hoNP9mje/@<@[8_[aX[I6_LhlbN_kWnQl;G8Y^hDa18U?VmPb?
I78UXR`IXmn4K<424Y07M:0:=84^<08/H0dLP3=`0mhP08B0B103UP<^B09Y@0Bb
@CkH00Y1<MP1MX=ZL03DPG[@14j2=W06G0AG`0e`2`b0Ad0:Q/5;<07NPFT8P_0@
5J91ZY0FY0nI@]H@6eX8ND=1D3PD0lE3RI0@TT3id2JX62Z3ZZ53D3gd8g@J^PQM
PoZP1m0P=0Km0Gf44IP2df4=f02fP=V`>a`8Al;;h4Ah5I`75l3KhDZh5Sh>]l8G
hA_`02b5Gl:C243820?AAUP86o54@Y1H904A8F^A8Z@2ZDFJT0jT6kV=B95ai0<6
Qj5QV1PFaQWSQeV<hF9FHMIRBS3EV6>HET`GiSIV43>1nH:UH]FaYUPW[3mf2CHA
Vhd]a5IPSf1K/9Na0mQQk3/L3/O06N8LL7jh65`bKSF^1;L?ehbkP>_33N4VlGRl
:]hDkh8?`G?`HW`Q_PYo77lNghlOa[lWT0UJ16^23b6F82A/95@@6PSW2?f44L8d
DH6XCg@RQQ1ia5aR:K6>f46lBA`VCY<DBHHT5e8T:IVdPEA9JR9M9SdV_B6CbCYT
Ag8HFD1NCjhTWb1O9@nB?e2D:2HDCdXLAD;ICSU:^D1i@7U3YE8=Z6kDF:ZH^YeJ
Cke4ODYm;dNC<iOcUn?9[I>[TF^EjiMk9DnDeiMgUel^WbMO8Gm:oZKl^09A`D31
Dh6S/5JQA^6d`Sf5BDFJXYERR6:JHXURPn8eaE4U_9:1T[LBCjU0jK3B9JDQ6T;C
YGWB^;A=]3[JIMX`7DLgY?_CTnW5m1oX_O@9IBEUFnDXiAcU6^FcbU86`S1Pn3=B
6JF<ThbkS8oc=>Jicn??fcJ_JEko_2VEnBY^:WbE8YEVU@6ESjY<EFoE5=FMZVfZ
Cm@`JRIZHF[IJ__E;Z^=cjO?Mik?WEldonClQnZ`^XUj^?YZmL?Z?NZC6YXJ_QXI
6UDJUcC6=AVJKY[9V^FJicC7]6QJ2kD4F^EJikEN<9FIk/aDIRFcRcVQ[Jk]YbgA
?ZCMZcf]HjRcF6NSC[?>4efB;U/g@KML]e=g@Tm;;eP_GjmAkj4nDIn]WjBoAkmK
Ol[0d23JH8]1Vl6XXHZQ_f6NHJ?QHb>ZTJ_A:Z=JXc_6>6>fLH[a?^=K9[29WDVB
BHg9CE?He=iDH;[?]<l<JnIX9SB[=K_7X[3LFEV/A]JP>L<lb7bSNI_i:`/mReR;
WAKM5Ul/kBaC;N//7eTYF@EHKKCZ/?[3f/BJJeeSOLN6J^=S/ljVgNJe[JT]ggJo
kGdkVUf`gAJkC[_?mPkf8_/Vnc47?HMhQkd>mmQdMRRkQ7gE4N_XhKS>lHcS1bMk
9k7CBJOOWEW>:Lh=cZ<;31O`5m@]67;ALN6h77:A;V@^S5mhL:7DEM^Ehe[[n/a=
ehgWM/A]a=gH?MWm^?/[3d/?TDN;aiBWTnLJc`]NR9N_Ei5G[kNBmf;_J^nW?SXn
RCj=?Q>nM[j[OBohHOd2oGKjgO?Gl>Ojeo]?13P4[0WX2Z@4APAF1ch;<PTB1GD4
`l41`K^27boBGbALe1H2@_a3MXDl2CD<GAGjLaP^;3B/9^ai^5EhOWQg12eRADA3
a;]8SlSBb4N;SAI;5WM6bDO5AME7CDEkAIM5BiMH;5Vci4J<FX`PYSdF7a/ENbAf
LZWgd]e;Qn?/hP[SkRhcG9Jck=Yb]NFYbln^T5o1FG4Z7Q/O7Ml@ohTC`ZWUC:kd
GkUgi@CGTk^7ni;WaR_WSO5Mn6GlT@BGQ;:4dDBGa5f9HdV^BAE9h`9?@KGPMK9O
lX7TZIB@U:<Y<jWAZLeYQ;Ch]==29F6:/2]M<cdW_Bo3=:<`@k[:JMG^EA>R@=6A
C2QcFFJkV8knC?E8S2BK9H=I2k=Z/]iWAfFObU7<4NKdi9[TK//MbO?9ngheISEg
MFNnM_j6o<4ekV/>[HGF[UcK^DigGL6jhOFnjhm]86e8fO3;A/^=IA_OKX[Ne56P
DK2nH6RcknK6@[U2DN6m;LiK3Vc5K1E/kMeV/jeZfiLRG]7eH/_RR^9?9MbBjmmI
OEOigLcfQ>fmYOJUngOPMPQgg=gY^_=HVF9IG]W@[^1M[NG<lZ;b]k]Gk;iFHE]a
H0mYSfB?]3:X/[e:[fY7eJOZY>Z16XnJi[gZNkO]WM[7fmNogfeod`6=0lD7?QhD
7;aob?M@Jje1KLEQg>6/`lo[X^Zj_fMoGgm4kDSaTLm7QDNUal:?MMDke=LgZ3ND
=/:=T/Jahg77KogPmD=k4j_YD3>S^OP4>24ilN;7n1o_WP`lfGV:OJ[Y9ofOm[K@
FXYJXMKLeXVfY3IYNdakgnV0didMcQd]?i_oO?B<mYVJ/lYWBlnAcQFLVcVOMgkb
@/J5lH^95hLjEg@n^[CTdYf^/:kNbh6G[eka^G:Yfkgko5FGZfN^>EdkOIem_Nf6
oHgF7[^NUUo/OVWY]Nm]_NU`/ofFhjf>_PEmioYMnboNm[YmiHkoWA/3R`KjkRjn
NomNg3gYOMkmd@NY3ehoc7XhoFSmHncSXRL:CbZNZSn]oMGhefJY_OC/X=MPck>8
Ihn6^4<_oiGi[do31LnYcb]6]4KZAje7chciS=ej/OC5l<^<Um?SQKlYo[KgUM6[
WgignkeWH/W4l6_AjiToB]jX_SWje_I]ifCXi==gJNnVYh[NZkhomX7mXO]Sm<NA
jNa?n4nEWhdoMg`9o?9h9VeVi]ogQ??k2VE^I7=dLVEQK@YUKVA_HVX:<C8P<21_
HVX:<SHa<PYUKVA_HVX:=b0`86mRJPYK82m9@d=2HG=UI20a<B0`858PG@YUKVA_
HVX:<b0`86mRJPXl?20_E7U`IB0_D65WIG<P;deUI6UQ@Vmh85/`830P=3Lf838e
=UdP;d=_MFid834P;d]YI7<PFb0b830PDR1M83hn2VE^I6mRJPXa<b0`86mRJPXl
?20_E7U`IB0_@f5dHFa_Ib0_D65WIG<P<b0`858P?Sh:IFiTKf9Z2S4`830PKf9Z
2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEUE7U`IB0_@V5cIDI_KW@P;e1;
@DM;C2]1LVUQK2e2KfaTCE@P;dI_KWA4IG=SLVU`M6mb2S4d830PDR0_AFiSKfAY
KVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0c<R0_C65cM4=XHG8P<C8a
82mGJFAdJ7<PFb0b=cP:<20`830P<20`830P<20c<c<P<c<c830P<20b=cPP<20`
830P=CDf83De=R0`830P<20`830P<20`830P<20`830P<20`830P<0Xg<S8P=c8b
83Lb<R0g<S8P=SHg830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`
830P<20`830P<20`830P<20`2SDe=R0f<C4P<20f<C4P<20`830P<20`830P<20`
830P<20`830P<20`830P<20`830P<20e=CHP=CDf85dP?Sh:IFiTKf9Z2S4d830P
Kf9Z2S`l82mDNG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;e1;@DM;C2]1
LVUQK2e2KfaTCE@P;dI/HFMc83<b82m6Kfid@T9_N0YK;CHb>20]<cLf838`<30P
<C0a>5dP;dUdHFaYHd5^IfaU830P;d5cHfE^M20i<3DP;dAULf=UKW@P;C8a<R0_
@f5`B6EYIfQd2SLa=R0_DgAUKEHP<20_C6EQI6U^Ib0c<b0_F4QUJFMXM20e<CTP
;d5fIeMYI7AX83@g>B0_CF5hEfUTM6PP<S0`<20_AVm^M4IYK6Db2S4e830PDR0n
?PYUKVA_HVX:<CDP<21_HVX:?3`P;daUKVMdJ20a=R0`858P;daUKVMdJ34P<C8i
<cHP;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1WGX;O5CE]OOJnkaV
9YUT<WVoV3>II18b2HATTQ28i2@TDHa04<@<6TV0l?158^2[[L@W47c4BZWF:]4:
F=1b<T58N9Ch[;JeH]FF]_JJGh^eF[Wb]ORhU/cLochCDG^moGkOMbI[[oeHooeH
Nneem]hWjjoKd4Gae4/B6L^_jN`Vjm6O0?_Ul^_Gjk5dLPVA]VAUmjY[H^V/cDC:
KeMMOM?:F=ZkSLReNGEGihYHV/j2Eje6ARc=P^3iZjmIOf</[GN0=ejmM_U4^ENd
Vgm=ihdCkM?KB>_GMUkC1HjW_0=1DOOJMN]52^TL18gMegE=b;<fXZAOFdFKea/F
7e]R44</ROi>]G@OZLC9AE?Y4XbTUSm72]:RG4Vlo2Mc=kfh=;7fHe^VcH8no^OJ
G15ilN5UUgcnnMUa5mWb8F^gi4D1L=Z/b3bJkJ;??oolIYNE8`[>?DV3Rg[[WM9C
]0n4QQ7ZX04@52dm=J@ibheQL7N:aL=YPO:Aj:SdE7Q6QIEO^ZflmhRdUiIB1K;g
QRlAfG^7S4HQ_WNXHVJ<CieVlK0]EZbUU7_Z/`2K2^:D>16K3ghOJ0OX64Q5QoKB
>j0XB9:NU1h?=g]@lDiDU5RO8^g440f4[h6R80VmghVak:B?9W9Tm>Y7@oIhdOb?
;5Bfm2>P4Q6j@;fPOJ3G@0Z]AKP350E9R3f>//N9Bhm;ShEM7UNm@gZD=X:hm0=:
I8`lZ?g18INUVhN64Y?;SGZGm3eZ1G4bYKTd2^:XmWk0kRL>lII`jCA;QBe3SXAb
5nBgX]=KdI6]J7808K?B1V92O^]@LY[Xo>gQa2@;mje`FC0F6G9UU;M22cLBTkZT
JlU77^TFl4WPbl5c`IM9:lQYmM<HBWBEmj:m>XSGBJTd6LGeDQZEPcM:FIA]RFd8
9lCJfA0^:Rk7R6M;6II8X^BT84A]TQH^mnR79F6gQ[Aib1hWn[Lik4X]?b[M:FVD
0ZUNB:Ek4Xm:3/ba`a[9XR6k/kbo?UiJQ64^PUXlj2>3UTEXB=N6DE5mT]@TiE0J
bZjBLRTE_5VJI?7MdV?DS?@S@ohLcnQQj@4;mEeA:IZO5C>]FD?>Q?;AN[/d2jFV
M2lVh5j[lOhQooAbZ_M;AE@6h]3aA/@f8^JBnQ3[`jceHJKj<5=mj5@O[8nT;BSI
0YVYd/gD;Me0oJ0MR0^cBPe3XF8aY8KcRlY7Y4`Y0hYa7HHZ6G:cQ^`9XVLIHGNb
9IHa59m@GWMDFTOc@Aa3GSnDWU6nm[1DK0fUI2PSF`2j`c3GXe9jK6Y@DiZHTZ=B
3Q@Q59<[C@ZWN/aj3m;2T3g4n<oiLJ4ToPIoBd`gO`eY`Gla`EnMh;n:lNPX?aiK
5?cGPXoEio1gDMUBoTOJPASWQoWcE8H:O/n7aNccgo4AZP<oPO@:l17`2_13HNo;
WV4n?0B6_SlLMZJ9`O;W`h6Y4a5?`D@T?G/RhTh[[boPco5W:@MEo1Hl7oaI?TYi
h<O0<l17nGYj6O`IGTTc`OM?l1Oh4F7Ro20o@=?1Ql89XP]VF1=/GePEk2MQRZEJ
YgZ>l9o`_I@5dJO3oR`D?SWTcoLT7TImS>oTjl>i7WNmPco6f]PI20g@2L79cAl?
Eh]:n/=7M<l8knOmATJeDF2D6[^T/X:bd[9MTUjPUn[EnRjmg/G_Q@?I`K5nnEJ4
eJAcF0o80?Gc;F6ifZ`OaiS4^3Se8Qb`HQd8^jdH8GAI<E5jfX[ElC]Y?XRSSU]0
6d6mX5]9AWPcj5^PKh>nHnF/Af`3j0IhTfhP^X7X1Z;K@W@3d@e4=a3M5T:dg0e4
]hGX0:83R0hP>Ra41a0M@7@0dF4QA7lkP>R`4:e0]0;A2TB[QFP5XQF8ER1J;D@[
4:e0]5X80`P320<8`d8H@1Q0640H5/80`P32/11U@9@1D@I4VHDX0j8<R38PbRa4
6A1U@9AI21d87@PM2=e2j43X@>Q0j1I21d87@[L@;R1L@;R0L5T85a0^85a0^2b4
2`PG42h;<@K4611S@8aIR34PaX0H0f;<@X`1<@K46;mQD3YNob8Pa`4i3/Qa2g8L
T>>070OT^0Di3/Qa@8i?35dX@QS<:;2S`8h2>fYQAh4M1GHDf54;>`[9DF17;J`9
Q0V42HAY8D`PC21<84`;H@9Q0V5JR04P1X0H06;0@P`0<@3401035V80R04P1Ra4
?a3m@?@3dFlQnX7X1j8OR7h;d@m4?a3m5^;oNF[h[Jc=QWL]kfFC;KjA?[Ch;GC2
h]nQ@H]oVgIIo5]dVlE_YVZ;gd1nRf>Z;KjN?3HFmU@WeZO11L`7;@F]1Nd0k@<M
0fUFk3G4gP55NJFA9bMZlkDMfSk]V:K/dlHdWZS>EgNXnmASZ[9?7E>iGYo=WIHO
QF^Qnh1S]17QAb2lA13FFK4j7TBk@OSIB_b2?6PTWM8o:VJ_5K=SaFaO<K^_V=GK
nOU<]SbMC]DL2V1]A[aoU^L4Z=YO>0^NjMh37jIk`_hZcc0k4V>CS@2B7h86@K]0
]h6Z@NFPDU01b0>ZmQL3eVKTCEAi1;`@i0GYX6Y:Bl<ndIeT<dJhTndJN]59M]5>
HA5`Ql>5IF33hL;iH0O3QL/lmGIfP0[5[XPmPdFe5gaOf7<BaDo7f5=Qcf6TWPak
PV3]hL8YH9N52eoee3_I9NBA1GCA15n82AOYRl>NaA1K4?I<1P^42oe2^QP=5J1d
<WKD9l4A]m3i/IIlHLm<B>N5?CE2fTJ5H^:IBZEFmaC4AEXJ@XLn6V5]<S?R?:Ll
3gPnA7oo1/G2?7jW3l]P[aD</lF6`g>Tm548eg_2m@hQSoO3h0@g1Go6/j]PRnMQ
e<D:3WPNlTcag5/jK4?f?NSg5Z^9/>LfOIS_=I8m_Ihbco[BTiieWP/mWIj;?Nd5
b0mk;_LL4MfT46_SN`mhFU7Q78bR8>`i_`1m@ANK?CMi34nQYdHo8_A;ddGC/>CB
8d83E1i[_@Cj;Bi0jf7?9MG3;<TXeTi[oMYUFX<fDo=YNMXT;EM;/KU];U^2;MkV
/=U/ZTffLA_IDXJSHdI0W1=BE>^hX<XR8E]a5aMa10R9<a^W2lU<UUYhbl86eV:>
;ZNFIK[ibD;O<7</F68Z_PIV^U^XIE63>Cg@<Za5;cJ[0bfVeWYIfb1SmhJ@Jo;=
`h`F]@fcZ<Rj<m]dcdHQgGU?mPPaUWWW?J4@IJAMGiMAiijEE=?Ln0e1QiGIdASh
l/WhJSCGg=jb/<gLTa/bbdDTVQ]Z<FmMZ5oN=/8C^K>YLH@W21IZ6i6kNF;CaB9O
kVh<@NbT9@I[CX0H5@X6<E/3jD8<oZA1R66>HW9n`27W5@ab3ROi;CVo`fW9bDc8
3Ik@VaX7M@B@:B0jHLVL::2_b<1RP6dLm2>0U4mWKD::]OUdZf>C[HXl7XRD8X08
`gk?Z/S3[<K<ZEn:54b8E9hCZKCJTV;m/JXA0JY9:OY29ZD8<UlZl_l_e]D@H4?C
=]cbO5>G[jW3em@5jS2gG[lj`naMY^^3]f`@1KXYnC^F;El]N6NG^L7GeFSNhV_D
1jMI^7lYOUhDCo<e3];cCH_J1Ylg^Q[3dhaYCKk>a]1@GFeKoMOJfW:^[KKJKfR[
EUCF9]ZZ/g3odUJm::hCKMF;]^Y5FgE6WMEFdaYQmje]PcIZ2<g6_0Xna><L/>6>
K6nX8LgE?D/Hm<Q<KlH]fHMTHTmBG21Ta_/JC2M859GFUmJ;8Z`cDIB0k<B9XXaK
IWZc3k4W9hYLb4kb=M0G4d42gf9F;VPa_@^G]0UC<@fXh9_VK9eh[>8<JU[CR3nT
ee^dO]gj;fXDW8CTogcFOm>cHL>6MN/AK0R/8fXaRaNfV5D;d1==@e<MSB7TCOTR
Ci:/_46k_FTh>X[203[1eX_VA2c00]2PhB2E=3jP3VQLW2;F3fGUUZlmRWg3AQ2>
`ob6<:hBA=4=@gT5>2e1I6YUS>>h:];Q;6liFQRZ1UC`PQPgTTXAjBoX;nf_7RPH
:1fXEU5jH1Lb?K_4Zc@lMIM4j`?[_U06X^]3D3Jj9MYk;9bCJcDl82:1@2R`SUWj
nT;nBfkU8oVUHS56jeUWEBodKFTHXHQ2jJ8Dla5[OH=8RBLF/K3@/`E2;ZAR:B];
15lnB>6Zj13UF;BKLV@ocUPD?OT5AMI4ChXb`OT7l>Bh@A8dlHCY:OX]:f8j3K7?
:IdnHiU/6/f1MGj:ll@n6ZO_hGRoR;Hc=nGS=7X9cF4bI09d=g/hNWgdOCZ?_T^?
A`nbfj9kD7hO_DBOX@OoPCMV=Lf3o2GDANm;ke8XnP>bdBJ:XiUd<D^SC_X=OQnS
7`o@=_XYngKd<kBJ@[NQ_UZZYo[X/m6cE4agbog:2O/cM3lMIVYdNG@=MTQie<L3
dMm4gb4oQNQ7m1Cj562SlPGTYJ_XCWZ@IDX_8OHmNX8R;9jgBk>EHfQY3RfVJnT6
jZ<mm7?VIZg:2NEdm5_Amf25bEB4?ZfQmeTUVl]gb_7AFM7OdfDd@RmS_>8g:UlV
keH^RmA57hTnQm?g@NIPAmRcB[UbkoR]dLNR?l5mYInV@B?cd<hb^YfNYEOXom3O
nLKXA[Z05Z;U5eT^diTO6_l=cnBgl5^T=fP:A]^>gVjP7FABV0kAHCX:gOb1a^QM
U/:bfHE/6K^OoIg7laGl=NUQJKodY/cT7d?O?RZ0S]KCCSY0_jAGjCFVX?hbe/Z^
I6_ImmTSK8bKo4?nZFbCKiOo:Hl[o/QHi9oANM6?LNK>XX_XI]X8gOj8QVPooH[N
`ZgT?nPCiV;CfF[f63?I6?^@fgTNWlnknGJLWYnFiTWgBlo:UG:3O9GlZ_akiBiU
ZmJYALk^RS`@NC[bN_APm7GHCP;Zmn<2I`gM2Z_HBLOX3MCn>oXSoDWH3nZObIJ`
:m3:>[JIKF=?/aOIjn`3S18k3_cbn4cNR5KGl^^PYm_h0g`KFWm=g7CPT^:?o6ol
HdVAlZ@ZZDMjC3:UHNVhm1OI9O_U:O8dNKjlA8iRI/ZEliF5bY?:G^DiiKAJZji@
^mFoJ[MYMmQn>EhloQlARZb>V94Qf:h=UW@c=?4XhA8@^SQ<?hM6OhDNSm4Ic48F
lk92m;^6=K<F=YMMbRiWGN`f]XUmUcg87VJ?/imP11P3em3g0:oW2gTWkn9gl4gl
7]aUk>N7n2_l=kQ@>HFNYd/n:B1=TnI8BjC;Y6/aQ_Fhb[/3V[eOfR>m9[dQ_BOm
ECZ5FD^G9lTKi9_UQnCMlWkiMNDRiA[l7UN>:J?:jlYIiJc:eB`eAifZGZTnZOi9
DkDZ[EGKX[fYoL?FcG9H<GZ^`oK??C`CJg0Bgl=Ci8g/5;9cLNY8a<P3V8N5F1Go
X3XYPWU94>GXFb[?U9<5G3ET4a_1mN``EK8GJJ?:9F`<iC4:/kOiV?`l?hoNHQd/
Dmh]GJ_lW7]Y;kaA?co23k<6f/m[nF;n@hWH^gP[_P]k_i6f/J_H>][;C[4Ik3^/
VVfT=gVJ]93M@KGAakW<k6`>>dgX0MdZ[j0[cPgQ6b>/1[OckdLNUIgb]n6OQVTk
I_@YNXOmV3iWB_A3N3L9gZPCG^I^f?^M9;aN>mKIAZc7C7R@ZmGGJ3mCLHMN[LjB
KjKCm5od_W885]D0KoYNI8glZ?cWJ7Fd52/<ZhbNa;YKCNMSaK`;:cV:]4QMSYG^
P2o1iB>edQ9LWWd7G^onZ1WmHOCfj4gA]O@;H3mW9Nac=X0E<@a4;NjmG/HZnAgK
RWEhoSL>konJ6EU1Xo@1bf05[1c[hIAb_M:_k57f:cmEGUFW@M]gd<>`j3o1VQdH
`G9jWCjPCiT=Li=99AA4OjNSkfed=@m9AfTfbj9^[=TRn?66RI6/@bfg@G/oa7Xn
R[Ea6WkRL_XYk/lhBlN8UZ=m6nYYPIjGdS[JQAVlW@dQI`FlMS7m3N=>H==a?E12
1V[J3ZleRSjmCGn1]Z=F_d[P5a[IH]Ce:Ee::m125KFb@Lc00JZ1IffDOPUmic<G
=K0lmPA`7ERQ2KSl[U7nc3REA>I5Yo<edU6lHj;87l3K:i_>HcgXAB;6<DjYK3iE
ARi67miPTVbbGe^mN8QgACM9=dB^YUo@Sc4WQWbmeTQTe2lbjVJMEc]cA/gdj/YP
AOVd/ZUCBT/2aI>;2_d5nKhl[njIU9^CWIFITIjFVY;/CW8U9SSShaafVjHZ//@I
UCCiVS]ddmmQbWkO1ANDR[B_4aVMGlWX<7ET=GmMa]@5[Q=5Gi<d8;WbGbB=V:Aa
CY:im5ZZ;BgAVgbjnFZSCamVBaKP=67NdnP;jNHY:ckGR_MKLBORGRl0NU?6jTKM
I1ejTmUloNZnYXk6dQ8f6>NHkI_MiBP]XD577:9aR9WY_^i1USj;FA6NgSAST9?=
RB6JFKk69S?C1bRZT@ZJ>UNH[@_JVQZc_Mi@JHW9IRog;C=9k7h3UPS=]YXaeMVV
ISFS[l7^eZB]nV39J=oM`biJeQ68Gn5KdGUiVbUeXXhV<bV0MQ_=m9]?IWbIA>GH
9fojJVVfe=ND/DHG`WemVgAcM47KEk3IGU53:8@jP>D5cAemcFSjK/aDRcQBVOc>
D9_9kTBC>2`DF:>:SBmfTRWX^58gkKh6gnZn:c/`=EUm9UelTcNLUFF<A<LXZdW_
FmCVliYefKi@If?>H0[eGGcCD:JQIgjmY;ATd9DDDnaP@^949=kieDPGU1h[/f:F
^8ReG7a>/dcddCL7ng5CGjjS9fdnS6Vj2;ZVDmobjIP0?246U;T2<k;6]<o^j7?=
4?TH8S>E0YM?ko^HH06nDamn?JMc8TL]L7e<XU3HbCUC<eWW5g4c432;RhF9J;<a
YnSS;2]MFEYboC2_lWFkL3MBQH<P]D:gWJ4IDj5n[eM<l=IQPiHQHOH^J8^UMEZF
7BIS:/i;_4>DH09S9JVGR9;N;d[>`C]l/>Cmh]j2DTfKomaOXR/]^FWe39>UoI_R
[UQibd9O2dhgNU=OahCE]RcjFRYF;Q@:_J5/8VHVcfjC/SWbA8aWBeHYS?;b9NM4
T6R;=nD2o:VRdePM4XcBbV1j/nWZ^20FQQaNklBBnInHHLgf5M1`m;A0FNa;f<@X
c1V1RGk6NVg>o5[jJkf;ki=J5/7Sl9I5Bo[j75l[JhH_jn][m^W=OAemWL?AgVDn
gNG[6n6knNjnkRIhXMR43TL?KLdfVnl>HBR[f@bH;JN6@AoK_63@H9]aO1g15I>n
NE5KV3<n^j<Q=9R?/[HA7BkGb^GWLXF<;U;D`V3XHFjcR[973:9NBeJf<ZcdLU`_
FGTa8N@aFSk<HgT^BbhD2YER`hnK[A[/I_K@EJ3IR6n@em5Rd>?:cg2VnQU]1gF2
]RV;jG_8Wb?oVCJ15R4N3dXP@RG2a0PkOaG_@B8MKoaHSYE]1Ack3_7PF6lm2VCo
oJ=Q=f[7;R;^gh_m[jGan1I8E_onEi6_52CRo`o4DhDO?RkP37Pc>la_U4ZTEnAI
lR?:4fZNnP?]CU/SkP0QY^274FWD/9ncR:X=lcXSVA@i8Y53Tb><<VfZ4^7B4NHW
>`h@6I@AL7eB>ehkcgFVM^ih;MDQkSZ;H5ZI=lVKE800=hidEYM6caX:oI=dNEAX
mZ[80[iJN@>mJcHBRQ9gBmaVaglk^<Q]>l[ba;lm82BncG3Hoa7o/2jGbE`Ni]^7
TWIN9EY/?cEniYC[5=GE^FYMJ8^e<inOEkZBZjX[>4m=LJNWlJiW7aYH__R>dBf[
cZ_dAAJlaokn?[KiO>aXi?G8YOoiA>C9QeN:W/a6C`b[9g><S49Nj5S5EcVn3i=o
<T6cfo1_6>RCBoB9<6:[Co]]oe0NSQNmLEliFoCVe?S9[gLVNIID6NABAIXk=DGS
D]?2aQTi:kLLnok^QYJW8P_2?og/W@gobGk<Y_hf<^Vcecn:W8WlDoAT@fB4kFAR
1eogS=dFYcZdHCK9b5Iob:K7>AcG<KnFWhR;HAgOLVG:S5meODH0JVnONg8LRYQk
j/`hBjZQY9ZJJFG9g]@DEMD:ZjZZOGNcc>8=BjX_^H1_IYV_g7a?]khnIaWn8HGC
h^QkLX8b2U_Bj@6SiDK7I/M^]TOKHmnML=3n/]ff>2VD5/YJk5VE]3Y]MMHZSjf6
ejQEmR[W73i7KK8g>gOKOl5ODEn`_n3l7On3nZKmCFNB:d??h1VhS34:g6W1S5df
YbMaJR9?=91:g4E:kXWi>=eViJFLR<_d__6L=H:iYnJi?^VIRd6L2_@84_=9kNf/
?3d]bJFY_Sa:LUEGYNNYVY[TBT^[::nZ[TYbnOflo:dKkn^ohJgOA3i7F=6JUQ^L
Ga5Sb^R3nb=;8ad7]^>H/H/mNV3knoF;[XWPNAJk_Z^aYnG?eT?WSl?LoM21WAHK
mZ_h]o2iEh:U/LU3BaFV3?<[3][/2Z=h>fhXfZ0ca]/=Yd:bAmIUDiKUC<LQ]Q]k
oMQDe<hEJ`6;X:kfC?/YC0BeNke9ZUIIUEmM8OTSkogPmF/I;c/YnoZKX_V_g2EV
@JbjHkS5dLS1jTM8Rih`k=De@KD8PBHDJBnZ3:X60ZA>6:gN@Y@QV4c5L[5Bi9PJ
?ifZUK[h:nU:gRF]E5KKESWn:RENZ3:aY2B7gBi[M/IddU9`nU7]/Z`[JXZRZ3J7
TIDkbb6JR<_:3CX:^2BY/_PZI2BX6UMTG??Hh]?C/fRHMn9k1N[0iD<_TmP`ccO/
7S/[/oOJ^Od@cbLI4WHM6/^<^f;iQ5V>IgkBgW>V_BMSO5iCEn=OX1D/eK[J^JNB
g3ECJlL3PMY=bYC0Y^nl/6U:QV2JZkIfd`/_3:YlmZ:foOJPgAVT@0Rfd6;6hN9a
4UkG8bA58f6Kk3PDSD1CI`MENKYh@ZbW?GI_i_E:n35_/R@Yab8okAdoL5?T9CjC
eACoo2Df=c:T73[KaoGa<N7U]T?cbj3iI=Qo2Id`jVhXIZ/CKRcnRob9;=^mZGJe
Z<AKT>KfY<i?iFFYne9iJVZ:;jo0WFcCD`[`R/T^k5IkLDA_:B[L5loRXDWlod`@
W^5^`e/faISB>ZESB_NDgRWmD`JVf?@YIE?hU9@lWOCT/VBN?<bg3YE>FoR5hHcG
cWFemg`B`3Z0jEQnE?SBY9ZYkCgReY9BXkgQg9YD=1;>4Zag<;T6H`i1R46S13ZW
ZdAaLN_@XAN/XfA_nBBhA5E;`aT6GT5E_2bYX[bjZZXbj2odnj@TkdC2km_>;oc9
gTe;eRjmZkom/N/_S;`KLK:Riih^_^SBUP];G]o3g0>1QXG6CCmG3^ENo]3BEDl5
2Xm/G76dafWSlT^AYaGkYNLgGV9GaTLR=m[SfnLeG5h/o5YWm3gU2WSH;?Z=<Nl^
niJD;FTkj47eIoHgYCOS?YK/1OJRn2;Wi9C9JA^D3OJk59^F[:FW9jNWCnK5DX6R
5BT?:Mng_b:m6:OD/OUH^QNkR8gQL<Q9Z3`Y8fQa1n`5ib0S?J=D]RDH2NiP@/_B
A3HoTBDJZAW1a65FI>BiBaeBhTL9RnTS/Z[::/]Q>JV50aY;e3aJVBKQUGOgD?H]
4o>2fISWJ_nT7I>2>ATo4fS_>AT@G4CJaOYVkG1DRR[kM3PYl^[YJNV:gno;4ih:
STZ^Hij6b:/OA]j>K<J[=lRLCjhXSo`QJnOe?o[5b`?Gkn7IUienWmf7fk9[fOMf
G64fGgO71i7?8aml2>?T^3/UYA<FjX;KgfQD566iWioN9GO5:lGY=NTGY8GBEZLY
=NUEfI^b7e:fabVN966FbNj2A9L]/g2OaX@34CHYAVDTmgZIkRgcLVnB6eKX:W=a
Uk12oA^]l9`9RU7f<656jFWF2`dV1:LL<j9I74HT[6PKccgHLN]`AfWeb[Vg;g]R
o0eFm<M_Een`];KfjXFcWU4>iORORkcgZfM^7eSND^bAWc]KVN1No>:N?@MF^[7E
H[S=9OTdAQY7oLIi=TGFK0FZfj>`<VFO`QG5;/T5L=T>Nd4LhNcM8_4;/8=RLEVj
/laY>2FWK=OQh/Z4BF14lElMTCF1]G??e9j9KDnn_Z`D[:OL6PG[2L]:/2nGUJC0
8dd[ZdSbYV8KHm7gi;Zcko>aLEfZD0im5SWlJJCWDk@i9oYGg4c>`Xe]>N/aEV]I
]Q`U=bg[`^`;L^HDo<7eCY:m:[<ile;ob/aEo[_lglel86]GeTSfck9NcXiGEFMZ
VYZIEZQ>CPeUg/3_h[_DImBGe?QS`MniN6innKBT4VNn4IPBc3ObRQ1TiPKGiYo=
ioW=^IQLXb`Q<GQN;Z=LEjjIneniLVi^2J/P0kUR[l3Y4ZnATeCW=K9M23:bPUil
EGU6e^:MSQ9Q6bRc>8X]3XTBB1Q6B]bTJGkKI7^A<nB9ga7??O4/2QmW9:@5hk?V
1eV`0k=fKaUS[6:bMfTjNbNMcDmOV[hfGD[?[5QC7g=[?MMQhOBLJQMCP1DSDRO5
no4D71MNTWP71<jd1dkROM3N4hPio_3DG=HC>QE;S51nM?APMVi`DOj:O=hN20T_
3dLW9F1Va;J_1oj]Qf6ODe4>kbJUY:EkHHb5:_H<o/XP]SmE^=LAZi49aiNJPRF9
[:Y:eQD=o?Ze8l<]DWI1i8<hUbIMl4Ck4dLG?ocM5bmZGM^bR5eAmD5nME_SADdE
[SSnYbTof1KJLS0bO?NM5nEDImZJVl>KUmcCTU>PibaXVQWi]K/lXk1fi^9bOgEn
5eBn2MJ`3KJLR6lUShb@>oZI<Bf^YS[ko6c^GZ`^MRa>Fi`Ab_UDDb_UVLjIbIGI
CG:;/bFi:G^KmY3M4Il03dMIh^>GXZF8^DR>Rd/TAk[GU]DmRDebCNJB7li//Q7?
^ZTGkFGVe/GdgH>GjgS]GnJiNShA^jWJ^U?h@DgD0cLe^lf8FjV^M:a<FiVa9TMY
3e5k0:JM1=GQGX^P/<;Di9AdhKAR:]_4<Vl;?aN9S8mL=VRhPg=^J[omSUEMMbV7
aTm_Rk`GnJo8jLS_;`_mT1O_W=nmHnn1aahA7V/AaRhlUQQk_e7Z3ZTQAlPM6o63
6=iWMW_gY=i9O8HDS9nA6/blD6Z<_c2e<O<Q^ef<=Jc4RI4K2G5J@R8<c94n>L7Y
If:dRHVDMIlH_mNFVM]FJaVHl<hmWlA6;LI[SMSbbSeR_<hejQ[76WM/a6XkK/0Z
QFG0DK/[b]=a<_WZL>G>b3o[1iLLS?`clUch=YHikYkJN7?WiS]F[MSd`l]2n3aP
`oEViSK^>]^mij9[Mcial;4Mj60lo5H7K/;Sf8?6eR;]IIToZ8f`]mUKfVTWGVAI
LXIJY5KCM=/5;<BncCIX3Sl;J5E/Q]K<;]@NS?]<oDbc5lQn[MPAU6LhI/_c7<o;
]X/LRnB@HhElSN=6mQg7=WVkM/SaU_bfhjc3:LVJIWNTHO]Ik:R@jac=/SdE^m0I
SWV>ZabkiH?b:hi?I3_lo^TQMdI@aYIa:3EMl34S=ChYb6BLhg3F4`cWD9/TXNC0
i=9PE68RJRBVi@LU?kNWL6iGe;RhRN;CL;JR>1g5LGiB/9MDE4FA^6Zcfn<8>nE[
`VZ57Lb8/gG=Mni`S/4[Bb:KElB9K?MYZ0]_/]SaYB_nQH6<@:Hh_oATR;M[9[Ho
WePaVQ[K:6:g:3J8PIh_mXRa63HkjF:gTehCla7?>7BkeaYP61`OGk5U59mPfg]j
[V<RZ63H3RIk4DYB?=/H^ImMN^@UMV7T@KHU/__4kkV?Bi6gFGk4?_hjVa<i:=i6
2I45l/FHeF@Fg>l^DURb67Y6O6;@U^I<36XRD4FPY26?2cO/bIXAE5AEM/HUZ2i>
bJZLc6E9`WlVZLTM;^HJI_/<MebRLfY24NVYIJTMZM;YE2IfLd=ioZ3PQS]WDS0E
fffiAS8b<X<KaHB`@/?>[ACNOR;UaYL@8jLZ67_GIJH8;@XU1^J>Ib;4glAf6gZk
KZk[c4ThfoJYMM2UZiJiJl@1dEgS[T54P`lEVXYmh6i_<EgHI<o0aS6<Oa0j5<E/
ADl?B_QF:?KGePiDROkEB70VeBFkTS<A^3?Zl;hl?HB4h66THgF5TRemJ`VB;jn`
D3RDjP@FR7c6O94]/`]VGkZaML6lc8K:IEMTb_ka1?kg/gbTOMUiNDU_>mN59Ti4
n29@B;nUKgZBT2UQWa0?7i><Kl[in4[ZYd9lbfRT9WaO^@cgnf8>gL;Ll8R__mCJ
DWmnbdF1n^_FM5iMf[3fjQEc5j7X_`5BF=A82VE^I7=dLVEQK@YUKVA_HVX:<CHP
<21_HVX:>C4a<`YUKVA_HVX:>20`86mRJPXl?20_E7U`IB0_AVm^M20_DgERM7U`
IB0_E79eIEAiL6DP;d9QLfE6Kfid82m9ETE3Adl[B6E/MVEdJF=Q82m6KfidA6Ec
Hg9YL7A_LPXa=b0`858P;dE^HfmTJFiW82m=HF=BKfeQKTE^HfmTJFiW82m6JG9c
M4=XHG8P<c8P;daQLgA3J65b834b<B0_EfUTM6Qc85/P<SLh2S0P<20`830P<20`
830P<20`830P<20b=cPP<20`830P=CDf830P<20`830P<20`830P<20`838g>20`
83Dh=20`83Dh=20`830:=SHg830P<20`830P<20`830P<20`830P<20`830P<20`
830P<20`830P<20`830P<20`830P<20`830P<20`830P=CDf83De=PX`83De=R0`
830P<20`838b<R0`830P<20h<c<P=CDf83De=R0e=CHP<20`83D`<20b=cPP=CDf
830P<20e<30P=C0`85dP?Sh:IFiTKf9Z2S4g830PKf9Z2S`l82mDNG1U82m6Kfid
A6EcHg9YL7A_LR0_AVm^M4iQKFDP;dUFAD=7Cb]8IFafIGAYHf4P;dI/HFMc83<b
82m6Kfid@T9_N21K;CTe<B0]=3Pa834d=3DP<C4b<Ud:;dUdHFaYHd5^IfaU830P
;d5cHfE^M20g=c0P;dAULf=UKW@P;C8c<20_@f5`B6EYIfQd83La=b0_DgAUKEHP
>CPP;eQ8IFUWJ7@:=C8c82mCM6E]B20h=B0_@GIWEfUTM6PP=3@a82m=HGQGJFAd
J20a=C0`82m6KfidAVU/IC8P<CPP<21B83hn2VE^I6mRJPXa>20`86mRJPXl?20_
C6E^IgAX834i830PDR0_C6E^IgAX<B0i=cH`82m6JFadIG8P;dI/HGAUA6ESKfAU
83hn2W=dLVEQK@Yh0KeJ2gbCAKHolkfC]6VB9/fSBI<dCM;gTiKFUSJD]YA7Jj48
;E9XB`/]PR3F8[Y`Zl825E54X3h^;^ZF0X^4dXD0j[9LO;/[^Ska/KZ2jnjejkek
dJ]2TW_VBnU2Ojhok^oWKkl_IfK>c7`ciocWc9WiiT_Gb]_J8AYjP8Fj^Bd[5X5l
9Md>@0HF;V]I4N5S9HaOFmSMiHS`O380^gCAR/G;8[cd483B]WSYjY7WmIR]TC[J
FmXRiG09hh8>c8S`I1c6BAg;^[0ON^V6<9ReM?W2TO;H]i1?GmIbndSol27bSY]K
U[ESS5OB;1Z/F7i[Ula24YE_nXZEkB?eB@?:mcX@c3G0Pj20Vd041SAh=`68GbQ]
`64Y;LN[]_NIG@]RB[h6;Fd6H47=oG;lk_<3MgoKO/V[fRYmQaV:boEY;:B4DP2R
29H?ZkJ>U/S?HF08@7eJ0:HPUB7U8jFUCCA13nV71i1nPLA29kTGER=]@WXHRA]=
kDG^6;UgT9=lalUZ/92Y?QEWWjDgfde:UOg=0166M]WO=gefPYQam3hUi/5XD4aD
TUn@aj4=k>BGh2Ig@3DTTdL>Ybbe=f?AGUR1e8?4bR4QN`LCL^g?TGA`L`BOlD02
AhkHoibCHCnO4f38X?fD=l1Qm=/4i7`amY>fGOKOf1KKWd?J7bWJUh8eS]SgfYKJ
]bD4b2>3mPM]0H;?K8e4]mW`dB?fIBTkk6diL_Wd7@5Voj2m2<]WneCfPT:W?Mmf
cYkU3DP4n@cKM7]Zc^o/BOPPEW=PXfjOeVjeKK=OQdD9]T[_MDPWb3kb::BBA`OM
Dng7<HWZ7YjBD[PS@>hlG9fLh`j@>g`5eLTkDZZmkYCYMWM:UMN;jMT_RN_46lF9
HZjH9RJ;7]4YaX]jBBMY9;DD9BTUBA83i5N3IGKQ1=T?I@S;o/>B8?41lSAVLRO8
0CWc`569TaP997dPo0TJ;`5mP>`Od]0D9Xh8LTX8T0>78eT7O7J>YSRi@<?@=0HH
0T<T1ZJ2Wm`G461mG7NIZDaGZRfZZ_QW@K=LLSU<nnNGRMSl>jKE=oSgfA[m^C@A
]SEN[VjjW?RWLMM]F=ANWYHfKNKZ`md[URbZK7ME=[/Zfi6JoOMfMiSl?Jd>aj4U
:fR1`lmjVU/GM]2hYMfo`]ENhEoRZW0LjYJO6e>lR1Ig^bX>`J;:F@f75_WJ:`Jk
OMfE[YJ:a/>]iB^K[^Y[dfQO:l]oX:mbf]Q:fUN[o=bH_YYXLB_]ZhWfeDCkJ_Fe
bWeAiB/kjl]_kD;[M5AfCW?hTn_mDfK<KO0kFQX[0Z@O<b]^0ohTJ?QW8IW_0@^G
1GJ0l?]8IfTL^R7l>OlRJ4;;`_o=5^>P7Z?4Q<Y:h2CL1ho2@A1P0=?9<1ojh6Fb
1>Of?1R2MdP2I:;_iB00dn4e4Pjo0H_P:JcO1JMP>ab2:7aV6OZ`jK25^<=g8>o3
M2^/2cl1BE08?hMWX@QKg@;3hKgQ`ePj4fj0OK0OWgnE^9Q3G6chjO0iT606][T>
Bmh8C`lO11fT@cWDHNhjN8jhfK?Q3S11<D[g63`>^n6gl2FiV`b5>l;MhC?QCm5D
CF25N[cGT27b:G^@ngWh/O1O`b548QUB/MMVf0I?H_/7lCj9[[FBg4Bjb3JbWO4a
Mc=3g7[N60XR3RT`6NmZF0hK4H5SL1[n3]nA[aPCZf6kf>O3nN7o0AE<@bfY9^g@
SOL6_;NPCRN8@;;99597eY27b7Kb1bJE^H5YH5Ha]c>O/kG/?7Hen`O^EVj@glcg
2J[@en4ChAO3Kh<AK70S[8BeZ=dY>0<Gh7_2HU]FhRK5Y9c<ak^7?<XL8k_9<JJ>
W2AWV7gTSn@clQFib?1<56=PdYP^IQ^cWcW5o9k]I;Nc3k=oI;oVBWV6glfO5mcR
1j7Fd:K@kl?5hDo3gj:;UL298e<>]K00FU3K5C0>oPfe>83g@Abedo0l_2cOWa4[
3<>gR08@7K6@G5:3MbfiWR`RWF@G>HkgLk8/gc0h48b2dC96a/[D<jg<<ZJ7NI_Y
HN?IE7HZ>iLmR?M;k3_/AOHRag>aW86Kc4f1cM`bkQ6lnkT1KY1kWBoRBoUJOSKO
`foR=k<;nCOhMhBe`QIQD?Q:n2mdRm?5iN9V79fGdFIoRkKlSh/SBBQm;]`<2dT5
JHDM>1ZkB@_dXWFeTHf8e`Y83SNaJmW9C3IJ`g=`9e[[8k06=[7cH7Oh?GHO_8^F
/QBKk84mG3WHn9dh>WM3=U[Ab>e;BDe9mW[LBJi4Y`=M_SGNHSHIh`cjF9eF4afU
DRXTDN0iUR6@G^VZJWKh?Lenc^>Z[/jP_:/5<eZ^b6S6ZNc`EeeMannPckEPdEDe
OEQcdIRJ_TQ=gfQ=XW6D@4U6^Z?BiO3o[/;U292i<aX`OEn5Zm7Q7iKC=G;j0CTM
SFVW4am`E9Xj:Qand^bXm5MeMoAF=UMTY9=S?XA3VI5>7HL?E;AQ?daZFH<>5RKA
6YEnRj^RdVmfHA[;F7MUBi^oKTI3IDFldmV8NIPe/`7kb4S_m:>LL6mDVj_]gX0?
FY]YZVENPim]JO@ccK@]KI[Oj:[`6nlhKoX7NcUE^OV:@SoS[VYYkjgbni[_AG0Y
fdbiU/g8CJ]gH;?<n/H6?eTo8PBEL@U:B/F=[0W^iRD>_l9Ek^[XGM:<h<;<QT6;
cb8kGcoD=@bJOFJIbDPoIUYKk4C]SfE<c9Q8hf:WJFdTo_<mTO`gCm;H]?Kd9aQ?
VcT:0:48^:JPW7k7@[TC5`YKB8?f@^QMF8PhhME8D<e>U6NBWd6KHMengSfUaMmC
OeV<SXZ8L<e;:PHEIX^l29DgH_gVG/ee>59HGn=bm7j=ZgFcJoS;Zg=JAW84]nI[
X8EdX4M]aDmJ;ZNkjF;YAZdkC:h>>[kMlYPRkc9EGY61?8F6b^cGh`9Nen3d>aXa
0gNCjM<2X:Q[>4C8U/H02Jl?@8G]6>iAf@Gc/CRMVUYW1OJ?C4HjIZ@j<IFIkZS2
WZ^X[CQj7KeCfWXMEHh>=2K>;LMHd=kKV8D8eSLPCS0;No@eaXlVfa/K[l=f/VPk
n0QFkfg45YJ<]82aW9DEa4[IjKRH/YjjQQT=oYj:N;n_XQ570LggI5f3obAJKV<S
e/XIUA@UG]=Y6Y4i5fG>BLGb_4P[^7OY`BHJNg]YVoD=;ZOoI6m_O2nMKa4n@61/
QVlT8`2d2XDl@7[Zl5V<G<ihN@bL;RN:eDPa7HLVOMVRL<onh`PGS<Z=Chi7J@]T
Q0]o8XB;[PGQjjh9hN9ABJm2^0AU;ZH8CoSG8Eaj5L9U?hj`KeA^578RB^^C4Bko
RA2NM2d8Ee`C`YFSTUj5L1G:G4TAW_b_@kSj:XBWo3S2DdOUAR6WXKACIHBWod@8
ee`;`[GGQ?3eXi9NQG0MbW`mAGS6_`kQVELQG?oS2<lJUA^5_06UWBDS??/W@WS>
]B3LL4d8=hi:NQG2Le7VAX[`SJ<8nn;mL:DOkQWSM^4WMlcc[X0LMdZl3/ZI8Waa
;X9mg:gP`oPckUMPYLC?aU><Ff4VDSMB8GTAePWkH1fV:AG;nB0oKlAd3kjDZi0<
f>cUlj0XO4]i3WT7c:F_icmh<B>ik0nDHW?08`UbVOP3=OhoFA:^jKPi77e4=I::
`W<O=LC8W0Jdn4I7[eS@bg415407_UlbI3[YHi:H_k4=k6Wfkmc=g2]l>ClT?2BL
4d_5VbD>GbS:0KPcn6k;hQWIY<RiUI@E00i9dP@0cR1A7]?/QiS6F<BHaESa8Ac7
Y`1VYag7UWR</g?b]4j]5jVLfa:hm2OnfNlW1KRJRgP>PVS^2idQ?G0F9Lo`aH5;
[FbCU1ZSdB:>DkJ1I8iIf6i:ZmELZ2T93]MF]UMl3VDe`fl=if@K2lHGi8ocN5gi
N@Jm8>j[]<H@I]TkcMe_A=f@TBZZa;>_[1ZRPhQBn<;_LeJn3k6a`Rdnh`JNE4V6
o1SNVRm6j`[IiJI2EL9TVjKk]>V]hN0`U0fGH@NCE__6@GbdQkP]7XFKmlBYCLV8
YBjIa4^HdPRH<THITTT/Ph5IJDd6;HL1?ClP=92_^o1hdARWeHR<dn7eJ<N=ecUe
1MYaS2^AdNZ=LGV/kfO=LmJ6oQ@:[Nd/jbKi_Ofg7gQlFeKedgcOnD>Qed8OoRKd
]dm>T>8;1dWEmnNo9C<_T>;@fj6??USoJTBgca348LhYSeF^cl:WRV`Z2:9BPASb
Y8d3/jAXLmkn<ccLZJDXUXbPR31ZD<_H?8=;RoCI6gQac[?1KGR0@LO56QkV3W39
J;=;O;hik69f0l^2@lNb3>?@hL@@<<faW4?7l`8[L0b`?4n8`2]I81c3/l@R2F0F
YHg>1KnFnbkAO6</dNZ:H49IVEIW;<[RJT`K=6VJ3FTHhRlWVcC54X>268REfgZY
PWgVhW9V?WUU:;@c]6>8_7ZEC4]mi@g@`7J`6eV>B/F`E1jFXo88?9F@`8QD10DT
E2X1;1;QN9JiDRXSRTFUVP2SDVg@V:jFBT7blDNh0aNG/bL^EG9KbI7@n26bQ7@>
Q@[`F1TBL7Y?`?W2h:aD`EUOGCEY81d4QM_9mBWg:P>:P598EQ8@1H4`TT:1PA94
WV`VR:1NZGC[<4o?lfhMEU2YN5JQi0BNZ1S20Y<PBP7Bj5?PjjfPD;8lLP<nGG@d
7N1MI9OB71FmfkUi?X9/[[ePZPT6cO8@EeFHX<aHDUIB4lAAeaJE4EBc27oJXZ`=
VFU[===`5ljMS?McYa/gI9Y6<US<H4lgYXgDgJ0Y:A6Aj>0d@A=ATMPlhV:M[8^`
Fohh_?iCaW1fNo34hjla3c1cVDg1ENc2kbNA@:QJmQhc`ao:Y`daN8iD0Qoi2U>c
RE:SRXnbN_>Z=If:9AZaB=95:MShG359HM=4fH[CV<bDhZ?5C75^ZU^W4GW9jTdd
FP>TenLbf^bReiJYHVciZQ:aY<BZ5e=B1i8/YO4YeZTagT;cQ=9Wb4hlI3U6MT34
g8L_3=MZ_ZTi5cb]:l[24LJ9GCHl[2^Rm]N4:VH>I`iCF;C68WW29aN<=b@2<K]9
@H`CC0WaCXQcj9g4V@SS6BMHK4HW<CPaX;>LJ4[X5;o[;YcSY2TY;RmgO<44XRHa
A1050hWh9eNR:8R^DY:GRlLEFSeF`RkDa9GXmGQYi<TOEc0nUZQGeRiXg>7/b5gF
VU=?QTX=DOOLLEnaDcW0onnCcgKOIWA79FQCdce=ZG6:lKoofOIWSno/OGe^nYCn
[@J[X8jfIRdVBjEdDlJln^VYmBllFUgM5maYCFCImE52^L]G_NCG6kLo5D_>DEoH
7OjHLo>WL7e8P1Fnc7iaSoEM:i/XaB@`^4@IKKbXEBKHE2ZmEk8h;9VJC982F[?M
/L7iK5=T7]L4cifSZ<Z>4P7EXTG9j9UdLH8bC]1kR4j9PD4dNTR/8/63H:53Y335
iVTY53Z]7QdP8V1`9E4WkTXD3=@IMQl/OZ[iYNnn>G_7[=bROVKAeZgggGW<<oTD
Ob[hWcDc@/>Q2j6@_mQE/fW=5lo]oOS86c_W7i;mNf7h;3^<>ZW`g6RE;gNlN[9j
SWX?]cNNMd]j9/JV0LUV4f>ES<fXhS=S<cDYFYg5[_9Jc0Wf3LjEiB?6PT[QI3Ug
SRh0EnYU<ETEBR34Y?:0`XX1V1T?:><U3jXUJhJZjNS@S^R27]nXcM>jl^T8@ohh
GMhg3niN/k_oSXekBFmmmX@3CiCmJ_WQd?MOOD`FO?7^bjonaiUGV?7S4ZHa]^m;
]bm/81WOoiG<`K5JQhjhN6@M;_1IaO<L>T61UGdk>Y8DTJGNOInc=J91BLgYH<WY
bojm13dlmNmJfKn_>hXGUg[a7OkIefCoSVd;KVhbN62m[eRDA;D@HiB<JV><Eo:Z
_C7Ei]VZaJXXUe]Y/KW<BXHc^YdfXbeJ4468]k[IF6DbnQm]2WkT88>F5?Y]ahLH
IKYC?63f9PM8m>5oR1DlYkT`O24h8QWj97A:`l=d4];9Yd?[XJIQ`1U3YhWalVaa
JB>VPAZ<llY6XWF]6oB=JkbUYcHmZNB9m_MZDdoLE;?ThJ>FU1F;mPaaFGgG9ddX
BjZJGOoH[2g1lL`G=mE]j@m^IDh/biffjoGPBmCnDFmf64m0cF21nKjLXl:;0/<9
N/6[kaJjA5hOaNQ=6Y`589QDBX]X/D1DR/9R9IVV53>Hhm4E2EMY9/n4R7M1_HJe
ADDTXQ2^IWV6:eBQ6Z0_D1>3eTGFkInn[n=LGOYAFoIJGl[D`Xch8K87iIlolo4i
C`AW<4nfU[A5aiGWgm8IO1f5aCFV6?L`CZhFco]=:?/3_[`nJHOVhKQOLP=B_fI_
G41jBGZG>jonRckZ>TV`VL@XVdiU5/eV0n>=/L@[_0Jc9Ci058NM:b?C^4KfS>P;
AobR?8?C`LQiE;4:=74]hb6R4E=l=:JDnRP?40d6DYcP8J`J0n[li20=cCm9Uclb
A^SSM:3E<>PclcF@9c:O[<nNO_bG>gHlRAlg;XGnmj?@9J;k/m15H_Ygc7oXd^3n
LncId9Lh]H>QYdWJ9GBP?YkjZM0=W1]EEd<RM?WBmdYkS4bbi;1ZeH;=8<H8JY]E
UJQV_2I;TQ:mU3<U<LK/B_Y1;bE?Ije/IkRY/lK50foaL1j8AlGh>0b8FNd1eRS[
96]4OAGeC94aTgdC6K5??70F1MUiJEg<2g_LELM?E;Xa36DN;?3MN>NAd=6^AeK?
c2hNF_f7=g_V7C[Am/S?i_BcQkI<BBh9o@EeO6;7P_b4:L6?Z2fFQmmUSg3Cl8]?
5/WdgEnXj>=gj1kFmaWjDXGT9;Ng`5WUW9`dfC/kJHigDM9RcnZXeM6[eMf^[Z@^
MiNW?f4P?IH5UH7?h39S`F:8=eY=QPamIW:<ZU?b^0_LS3/aF/VUaIYN/=YRALjF
nDRJ:T]DZ3F<25W>;8_M56Ob6T^C?J8gfI:S]W/eYN3==6OW33[k;e_9QF0A=O5P
T@ICM5M@U4DGc:8R^YcBeIA>he]TjiU><QR?0KO;C[GM2@[lU4[HM5b?LDoZ93HM
i/G[CDkRR4UdPS=A7BeiUDkRLB^D90<g/48:1PUJZi>Hhc2@mm6J4UaSiB1RJ?9j
2dfhg<K6hGY17JkGTdDlG[Z<D]lQ^S0m/YcH2MK1M`=LI;gT:lUM<M3F=l5kjofK
9WImL>c_=deRm_6NdXLGMEHVejhjEMkio/MO_BRBXjA^K_JL>CMF9/GITQ9CYmcE
mlbF^AdCLROGnZYBcK6f[?C:Qnholoh_V>o@5A_3Gc4:ORk>b9VoS/iDWUBC02Wc
^KVh8R<[Z9EJ2kY8o:ZD0PJe8HJehbkeDYcIK;WTG;`V/^@4VhY>In7^C1=aSEWD
<@I;QSG1Lk;WYW]c^RiNgS=hlW5=bA/h/Wnoai0CWJ2gCo:^WK]e:clgm?JfH6EQ
[8X`FaCBGH^IikO9jf9?n3?fHia3AYA`_^njP?hU?J>8UOCVF;<nFES5_R^:4_1Z
9@SABQkmQDTdVEAaZ4U:U<YR8BUDf3L_^g7IHM3e4HLohS?:BZQ1D>M=VTQ4D7`W
X`_ON=`1dCVB[gFC@T_f?LmD^8Of<JiaRkNM[llP1kV/H=7<LLd3LonMDEmlHmN4
e5T?cmc4_6NQkagh=/]nbVEQk893BZW<;n@M0Z7<cnHAOeBF?oXMo0JZe>X><E9A
DGI>K5hl<BZ82glThBoOO?M1J2MIoGWXVe3X75W=IHDfT=Ell6;`0o9Pj6K6CNNL
8CB5o@8aXEkd5Mo=_HJ=YSdVEQB<@Z6^F]NPFbb^HUN9VoEm/9?_<nb<ffTLP84h
CCE<<d`f_VcP:_PGN6H3g`omI0loH>BCTWVC`AR7jk8QBQESTmCDjLK5dldiT8=6
PnUPe?eaj7_OLRiNRh>>FoBJLjIPDA7n8_]dD`A>W66iiRaCFDU92DhbPQoHOCZ3
0N;RU^V<AQ>nFRg3mgTCK]`eJdk;TH@aJL:IM`^Q>o<lPFE4ASKfo0CLHaF<;bGS
BAiQFNN;WW]Jbao[NLbCTY2EZ/W=d_2UjU3GJlA>^:c5XJfQ;il>;AXBY:NR1JM9
NRR9ZkgDami=/I:_L3^dAe9S@_YbcN8kMBc^^^`hcI>P0R[aBnidnB_bC?`b?1_V
@0=nIif7=@VNAdC>CPClc`e<VEdiJO;eJMG]Bk_K^cXG]/Pe;WM0jgLPgHjd4JT?
J@09SaX05g5h3nT;Y6naF@W9Q9B<E8QDSMB0e85d>m96Y;k`b8G?`6RJP6<<Wcj6
cak3GcN6;aW3UhkQ9hkQZIIGm]ljQVlK`gN>hNGoEUdQoleSbYN?hEN<hFlM`l_o
UKZR_M_6U2=nElVkV_;o1cm>mgd:IFiTLgAbIF5]2VE^I6mRJPXa>B0`86mRJPXf
<S@i2VE^I6mRJPXi830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEU
E7U`IB0_@V5cIDI_KW@P;e9ICU54B2]8IFafIGAYHf4P;dI_KWA4IG=SLVU`M6mb
2S8`830PDR0_E6mEKVUSKfAU838a830PDR0_AVUbLgA3J65b83<c82m<HG=d@fQQ
LR0c=20_EfUTM6Qc85/P=C@i83Dd>B1M83hn2VE^I6mRJPXb<B0`86mRJPXl?20_
C6E^IgAX838b830PDR0_AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N05M
T<5^`b0<Q^llQHoMXB91Fdl8JFYE:HMfdk8m004W@UX<8^B@]ao@[Y=fn0nfolol
V1nkDdL^0Gn?g_BHH7AT8binS@IQ`<TAJ`EHIm:mZSdcjl1hQ_]]BCQg=7Z@TP7`
Sh`/:Fj`NkEn`:OBNh/FXj<9MUo7_WKj=HA_W94B=4`Y/3SVMALM[WY6h1GMMcK?
GM[fVOYcO6h18BO:A7^;I;c59FR3DM>4C3J=T^NcHTSfgdSLP66l>dF[I9Dh_2PV
QLQUeN6ih[o6/ZWln97@[37VL?D/=GO9h`POU`/nU?N[OP1c_7<^2VE^I7=dLVEQ
K@YUKVA_HVX:<S8P<21_HVX:<S<d2VE^I6mRJPXb<20`86mRJPXl?20_E7U`IB0_
AVm^M4AULf=bJG1dKg8P;dI_KWA>HFeU82mBFDiAA4P[B6E/MVEdJF=Q82m6K65W
Lb0d82m6Kfid@T9_N21K;CTe<B0]=3Pa834d=3DP<C4b<Ud:;dUdHFaYHd5^IfaU
830P;d5cHfE^M20g=c0P;dAULf=UKW@P;C8c<20_@f5`B6EYIfQd83La=b0_DgAU
KEHP>CPP;eQ8IFUWJ7@:=C8c82mCM6E]B20h=B0_@GIWEfUTM6PP=3@a82m=HGQG
JFAdJ20a=C0`82m6KfidAVU/IC8P<S<P<21B83hn2VE^I6mRJPXb<b0`86mRJPXl
?20_C6E^IgAX838d830PDR0_C6E^IgAX<B0e=38`82m6JFadIG8P;dI/HGAUA6ES
KfAU83hn2W=dLVEQK@Yh0KeHNg1DeAWo___H_I^4VRa1=PW;_N^bi0d4QA:BT/^b
6a82<A2P^aQT=lW691;9H4P51iZQA6A1ZR9D`@7CQaDXLTTbm0JDATI6WEI57K5J
YdY5kGC<f1LM5LS]MnhV:j5:l`OS?G_^mccWo<k_W;f_][G[8S06>X27ZQGQePH`
SmC?B:Qe;N7FV6g_9cVQ[[e=RMUR5P2o^Z7e[YJH;Cd6T>2lJoGjXOKf2`3hG6<T
G1n;`fFB<a_94K?a=Y:C6U_JkX_ImUjBBJ_Ge0g5kNnC;KF4ka/J7iR]g1=^RLCb
DelV>JUecKe]@oIC9;=JedJ6lS50n5h792l?Sh8=kPH[L91<IBF0mJl9CQ0Xb^9d
E4JOfkoZY^:;T2:ImZY5?cGU>fNNfOa5i79VhR?BUnB`3NLcJLTNc2K8B?61a4OR
4K<MWGPMZW=e::MJ@WD6eMcL^@kX`:OQHJY?DNFQ2KO3NZ[KZ3i1EHQ[1lWZ`ngM
PZBN`?F@SP_DA45NVYXV>a8BiCMe]?C^UmmeO7@BdfSecV=JmaR`cDg0Yo00e8><
_`8?KX0bb<:m?MV[iA253T8[e@jZ_7U6?=PmLKYl2_?08b2eV@`C1C`^OeZ@;gmL
X7?H;Io>e0DB;d`TBke9kWO^UgoW_4/nAOE`;7@XVc:>b`NMZnEM4gGLfbdoj]BA
fS`B4n^Le?Bhg9:mAjh_<><;mnSLhFjiT>;;eDAiiRbG?<=i@IjJZD]8M[icXIaC
l:XlRAYBVT:MN]@DNH9cUcbK@Q>Mo/cIE4oR8M`7>KR_fk=0?T4ZCKNW?7_F7Qg_
kbW;:_3X^46MFIJe9k//di>mD?ITUfIVT[klIN/FjagF^MKYeUa[UWFbeFG=/:I:
MRUInYjD92E8TVCElCOM9K;U91j64Z;UL8mTTD@MWbFWL1:?V<hS_iD4RI=0B]F=
3fWc8ZCZN;PgVFVT7;NHVTG78cdaea5E5YPVV85TS^UdXS=`:76`03AlB;M0ilg]
9HhBnibD`U;O]ie2IVChW?_]Q`>MfYj:jX1fb1WDYS?5L0J7dag3b[O:]WDDRWQc
Lb^F[>mYKfe^l4OLoY3K7j4Jd[Jg=cZdSUY5>MKLbP::aTl>eMHe<QV>J:g^R4m[
M_^DHneV^f_23BcLk_HMP`Kod/2a1SGRjfiGfog^/2oHDn]M^g;4F=_RHjgeO/=H
G]KIFSIF[MW^V[5F/W0]6f/U6f/U6j]F[CG7HY?g=eEkkffSgJWhVbXD;J]J:enl
8Z0YhJ1?ajO9jE/7HSlTRlm3U]P1jL9DT06<MjVnanCP<^<ClBE87V`ao/4GdJ;f
/LX=UQA3?c`4nn0XF>0Id[?PCWPLG/5VnVoG@2nL`hT`QJjm0^R`4?j0Q_46=<0_
:Kl=C/=^>0I9e:H5aU5d9gZ<3FB[Y=O25^?W<0UV`@?`?1AB[c]Q`3QXm51d2Bb3
@g2Hf_lNgM`aHJca[74195Q<OFjQb1_6@^<Xf24?_515gRe`2SglNdHS>:28d3d9
1j0;GX3?L3?f6Xe6^g7F>4mKe@4CX9[:A^c5loaAh@7SBN=_aR0aT@Di=6X8M/4_
Z?nSE?[Yd^[7^k4=Mn5^C^DfLke2YcQnl0[aT0gcZIC16WR@6>R35n6Ol2EncSWh
I;j=?f?<<?h5RE11/f@cRD0kUJeDM]:LCZ85Yn4l[<:=n1S^a[Nh76hI5n1na=g7
OL9GlSGlN_h]hEjQFm`Q?Vi97;aXW3AN<]j6lN24>f0]K:;IWHJcl6oh2WWZJ`9j
/0RmN2NE3]c7mF4GmW5Ef8mW^D?h0Gj4Wn<UC^BB^75L;]O6kN8>LjNieoPVOSOo
1?l1Oe6H8g9RUoRaaF?mdf3]h;K1eh`Rhkca1EeR9G3AbWRQ4UI1V6KK2[O1SfTF
AjPLYEEk4Lk0:fKi22O007a1;03J<AfWhb8ZUGPk=V0Ck/LCE4jIF?k3dD9`=Rj5
6lm=h:ZiFZj5jn3NiS[h33j7Gl2_h8mBNIToaeoR;`VR<5HH9l`GbV67d2;/YO:d
l8c@;K`^5XYca4Ya^MPQKQ=gl7GR6n8ibbK;CT^giG?;gnVb^=2ja[Z3E^LEf[<_
d5knnQ1`4Z6O3_M07OZ`5_K@JWAQ6::d^n[a@N:[5K:<UO`VOShgSGK3:KROM^]N
f0SKn1[X<_k87h9gJ:N/YRhkh=N25icRcfQe=/<dfTE3ALg>bLk:W>bIi;k5YM0U
Od96NYYSo<gSD/OJDi;792DVf2B[AAAh3R7?kbh=:M[TT2I<MYNEiC?K7BI7n2Y7
R?k:RUHj<TMCF;/`QDITZYCIL4fV6/]DhiVH[1A3LGjNhWL[fZ/n]j;SR/D1dQob
^H>:=V3ZRdcmHE<O@k[;A@dD_j?AYfPHD_aJJG]Se1obiNMQWdYd9>CW/@^72XV/
H`gVQCOB1AKV/@boU^kfnKDd=nTDhcgnL;eF]CSPmfFhG47bTF]9P<K8cf_B22M/
CjYgefoGEJP=<BeL4m3hL53S@Zb_U5a]_=^WSMo`/N=[LeSckkPZZ76NdW0TFZZY
XNe4;S=3c0[_8:^RFZ5^^LiP@<?>8A0<Hc<QIG1Sm`A?Z5WAK6j_^c7J729bHDVP
>ee==bnn6U@5^]?D==?8cn]cK2YbdNckl^OVcfFbb>GH59>OoRCVOk>OBLNV5clT
FK4TCP0b1]cUQ5=Cj/a1g0Af5S]5IT6dKQKaA4L@JIY=Q6NNa]6NhCfJj2T?JagE
`c0JOC5`XFIO]bd]gK`9NH>D7hXVcjJEX_aT]a:mB7O[T7_P/i6Nl937hTVn22c8
5SZnEc@<3n_]k6KYXETg>]b=K7gKcCDUfng`GnDPVe73<6^YM0>_2[Pd9DP>NY[<
Zm31EQDhQ[PcZ:?AZH??fDO?Z?bZ>bVLakIJTho69b<oSa`i;]:Vi2VU=78Yfb]:
E8VFedNEDZFA=Y?P<BD58]7PE6:`>T0l`E8JD@eVa=E8<3RKnYW:nZ4VU1h=DPo=
@cf@=5eC[e3B]3bjVO:CZ`:;0eZ7;d=COD5J1MZnoED1[ImfKS18F@EaY8AhHi=S
2?=d`Ub@@o5KHkg@/d/7MA6<AUVOe@6gBn^?AS>Rk?lF/gF4JagZT4<7U/8Xek6S
R]ZBL;/bc3E`^Ed4:lPh_Hffm?2>XVOfjc<l<hjKFWjOd<hd6IiePaP^70g3/dO5
L54Lj@R6R`Uc4F?h1mlM`g=6<5abOHKE>6h2>IO@ZRK3gQ_4l;cA<>`K5L?n>=8A
39LBISmSN?igag3I28K;[lo`PSQ^0UU1J1NH32nl@@`_6Pg3UJ=Rn?HhdQ4<Ea7V
faW3RklkQYN<H;SjnP`_SN<VT</8kE:ChNDgR>4OSXKQ`:PH3/JASV1h1F4><XK_
R3>/IVQ`mGFhhi[;;]c`2g?=EICCTi9X1jm@3b^XeY0io1dWRMh^_TNfRcdT/aM[
>VKB6m:ObO8226OYoHfWkd3cH]mVY:Tj25BUI1gP;5EVTljoCcY9:dVNY>em>46]
09KWWZ2NA9;C2Vi=LJETD_D:>oG;Oa6OofZN;RbjA>ojU;62aVXA/VR/16QARd/]
bbfLCI8D^mEZBA04aBj:UPBKQDO9:PY24XP9@ZO=J^VDN4h1C83d94a;C:Ya5Mm:
[nRE5i8oPI;RAEN:dlhi[Q@FdPmCk><;jBM/WI:k<OW<eRT>9PZVhLY/W>5:6FO3
LCQ3J;Td88bmO9ZOLfVPRmoJJl3PUEh<7bAla9V`Q_1I25nkFU8^1TG>UP1F:HTh
Dn`FRlSa_68G194mI0_09B7BQ`U>43]iJh8RfA8`?@Wn7lCoAHPYQHGdHd37<XPf
KYa[AXd`m]80?nObJBJ5[<431`L?m=;;6Ec9knYR:lRa4keUAnQMl9/>WYb?dK/b
f`OfXEFgd7LnF1:/G>`[bbf;[6j?]3GEQLf<hAiBBE6XCS>63QJ8jgR;nMgb:]/L
nkn>fkRl2VE^I7=dLVEQK@YUKVA_HVX:<S@P<21_HVX:<STf>0YUKVA_HVX:<SDP
<21_HVX::6eQHdmC85IULW=YKfhP<C0^<C@^=R1L:49eJFaT834hAcTc<S=L:B1A
MF5bM7XPD4A6@fm^M6EhM2T:IFiTKf9Z2S8f830PKf9Z2RQ4>S8`<S8`<C0i<S<`
<S<aFS0`9c0`9bT:IFiTKf9Z2S4P<21_HVX:?3`P;e1bKfAeHfEb838e830PDR0_
@g9UHGAYKfi4HGAU838f830PDR0_CFmTA65dIB0b=R0`858P?Sh:IFiTKf9Z2WQb
IFH:<20b=`X`<30`<30`<30`83He=C<e86HP2S0`<30`<S@i<c4P<30`<30PKR0:
<30`<30`<3Ti<B0`<30`<21^80X`<30`<30c>CPg830`<30`86hP2S0`<30`<30`
<S8P<30`<30PKR0:<30`<30`<3Tg<R0`<30`<21^80X`<30`<30a<3Te830`<30`
86hP2S0`<30`<3<i=C4P<30`<30PKR0:<30`<30a<cTh=R0`<30`<21^80X`<30`
<38`>CPg830`<30`86hP2S0`<30`<3@a<S0P<30`<30PKR0:<30`<30`<C8a=B0`
<30`<21^80X`<30`<30c>C<`830`<30`86hP2S0`<30`<3@`=c0P<30`<30PKR0:
<30`<30`=3D`=b0`<30`<21^80X`<30`<30d=cHa830`<30`86hP2S0`<30`<C<i
=SDP<30`<30PKR0:<30`<30a=3<g=b0`<30`<21^80X`<30`<34d=S8g830`<30`
86hP2S0`<30`<S0i=SHP<30`<30PKR0:<30`<30b<C@h=B0`<30`<21^80X`<30`
<38a<CDe830`<30`86hP2S0`<30`<S4d=SDP<30`<30PKR0:<30`<30b<CLc=20`
<30`<21^80X`<30`<38d=cTb830`<30`86hP2S0`<30`<S@h<C<P<30`<30PKR0:
<30`<30b=3Ph>B0`<30`<21^80YdLV5YK6Eb2S`l82mCJGYU838g82mBKfmd834c
830PDR0_BFiVKb0a830PDR0_BD@PFb0lI3IT<VAR<C5SHcLa=fIU<3@b<FASIV9T
<3Di>35UHcTn2SaT=V@bI68a<F=S=c4gIVD`=38aI6=VHV@`=CTh<FES>ChPGB0n
?PYcM65bM7QbIFH:<SD`<3H:9BE5CdH:\>"], "Graphics",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  ImageSize->{476, 256},
  ImageMargins->{{96.71484375, 0.}, {0., -0.4921875}},ExpressionUUID->
  "d0dad4a6-ea54-495a-8470-3f92e91a5119"]
}], "Text",
 CellChangeTimes->{{3.815654632263982*^9, 3.815654724079246*^9}, {
  3.816461411911804*^9, 3.816461459767501*^9}, {3.816461608632382*^9, 
  3.816461624128017*^9}, {3.816516190315185*^9, 3.8165162080751553`*^9}, {
  3.81737908735784*^9, 3.8173790965047207`*^9}, {3.817379497634728*^9, 
  3.817379502230784*^9}, {3.8504742580599337`*^9, 3.850474264211351*^9}, {
  3.8507581336536627`*^9, 
  3.8507581685555573`*^9}},ExpressionUUID->"6c77ebfc-22f8-4071-8dd1-\
2f722f3c0b60"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ay", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cy", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cx", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"ax", ",", "bx", ",", "by", ",", "dx", ",", "dy"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pa", "=", 
   RowBox[{"{", 
    RowBox[{"ax", ",", "ay"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pb", "=", 
   RowBox[{"{", 
    RowBox[{"bx", ",", "by"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pc", "=", 
   RowBox[{"{", 
    RowBox[{"cx", ",", "cy"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pd", "=", 
   RowBox[{"{", 
    RowBox[{"dx", ",", "dy"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.817381306488296*^9, 3.817381315623238*^9}, {
  3.850401594061968*^9, 3.8504016280214033`*^9}, {3.850401714182131*^9, 
  3.8504017225419617`*^9}, {3.85047428925249*^9, 3.850474298155818*^9}, {
  3.850474608765664*^9, 3.850474612636983*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"cb996674-2f35-4f5f-8356-c7337b1bb14b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WLOG", " ", "we", " ", "can", " ", "assume", " ", "ax"}], "<", 
     "0"}], ",", " ", 
    RowBox[{"ay", "=", "0"}], ",", " ", 
    RowBox[{"cx", "=", "1"}], ",", " ", 
    RowBox[{"cy", "=", "0"}], ",", " ", 
    RowBox[{"bx", "\[LessEqual]", 
     RowBox[{"0", " ", "by"}], "<", "0"}], ",", " ", 
    RowBox[{"dx", "\[GreaterEqual]", "0"}], ",", " ", 
    RowBox[{"dy", ">", "0"}]}], " ", "*)"}], 
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"ax", "<", "0"}], "&&", 
    RowBox[{"bx", "\[LessEqual]", "0"}], "&&", 
    RowBox[{"by", "<", "0"}], "&&", 
    RowBox[{"dx", "\[GreaterEqual]", "0", " "}]}]}]}]], "Input",
 CellChangeTimes->{
  3.8503124697402277`*^9, {3.8504743043161716`*^9, 3.850474315675459*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"04c746c4-062d-4729-88b9-a3e96c597d64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ax", "<", "0"}], "&&", 
  RowBox[{"bx", "\[LessEqual]", "0"}], "&&", 
  RowBox[{"by", "<", "0"}], "&&", 
  RowBox[{"dx", "\[GreaterEqual]", "0"}]}]], "Output",
 CellChangeTimes->{
  3.850312337071247*^9, 3.850312417779364*^9, {3.850312513652459*^9, 
   3.8503125406481447`*^9}, 3.85031623965526*^9, 3.850400241880913*^9, 
   3.8504015538836603`*^9, 3.850401731160514*^9, 3.850402193585154*^9, 
   3.850403606078186*^9, 3.850410620577271*^9, 3.850474368117415*^9, 
   3.850580654553296*^9, 3.850649765255762*^9, 3.85075719532195*^9, 
   3.850759467237185*^9, 3.851256711953865*^9, 3.8512567638555193`*^9, 
   3.8512579463917303`*^9, 3.851260120842767*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"07bf9854-9cb8-47f6-9b9e-6786ad618d06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "the", " ", "relationships", " ", "that", " ", "make", " ", 
    "E", " ", "the", " ", "origin"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"bedEquation", "=", 
   RowBox[{
    RowBox[{"dy", "/", "dx"}], "==", 
    RowBox[{"by", "/", "bx"}]}]}]}]], "Input",
 CellChangeTimes->{{3.815654846966208*^9, 3.8156549764241257`*^9}, {
   3.81565501364832*^9, 3.8156551744006853`*^9}, {3.8164616524332848`*^9, 
   3.816461748992742*^9}, {3.8164617892734747`*^9, 3.8164617934645576`*^9}, 
   3.817201891123839*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"b2570c19-013b-4a4c-a6e3-3b7cce44cbe5"],

Cell[BoxData[
 RowBox[{
  FractionBox["dy", "dx"], "\[Equal]", 
  FractionBox["by", "bx"]}]], "Output",
 CellChangeTimes->{
  3.815655042219037*^9, {3.81565511356851*^9, 3.815655151957675*^9}, {
   3.815664250889575*^9, 3.815664268869597*^9}, 3.815664855543708*^9, {
   3.816461714241712*^9, 3.81646171878368*^9}, 3.816461750137148*^9, 
   3.816466350323002*^9, 3.816514835339962*^9, 3.81651558971667*^9, 
   3.816515922508329*^9, 3.816518690390963*^9, 3.816518762701787*^9, 
   3.816531949477352*^9, 3.816534797898213*^9, 3.816534949189004*^9, 
   3.816536755068502*^9, 3.816549555569641*^9, 3.816554534489481*^9, 
   3.817201866463285*^9, 3.817219785348542*^9, 3.8173846631492434`*^9, 
   3.817384733797765*^9, 3.81738478683832*^9, 3.817387747172526*^9, 
   3.817390044116159*^9, 3.817390244490293*^9, 3.81739039098899*^9, 
   3.817390581229566*^9, 3.817391610831465*^9, 3.817392102173284*^9, 
   3.817478212735671*^9, 3.850308287046575*^9, 3.850310396860958*^9, 
   3.850310485167324*^9, 3.850311296450955*^9, 3.850312153453148*^9, 
   3.850312337080207*^9, 3.850312417823805*^9, {3.850312513660605*^9, 
   3.850312540693947*^9}, 3.850316239701021*^9, 3.850400241927011*^9, 
   3.850401556332693*^9, 3.850401734569437*^9, 3.850402193623753*^9, 
   3.8504036093748627`*^9, 3.8504106206145144`*^9, 3.850474381368602*^9, 
   3.8505805847619123`*^9, 3.850649765287127*^9, 3.850757195363721*^9, 
   3.8507594672468653`*^9, 3.851256711981642*^9, 3.851256763861373*^9, 
   3.851257946426073*^9, 3.8512601208699093`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"aa8c3676-e9b3-4fc3-8f9f-3aa0658f5a97"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Create", " ", "a", " ", "function", " ", "to", " ", "find", " ", "the", 
    " ", "distance", " ", "between", " ", "two", " ", "points"}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dist", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x2", "-", "x1"}], ")"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y2", "-", "y1"}], ")"}], "^", "2"}]}], "]"}], "]"}], "//", 
    "PowerExpand"}]}]}]], "Input",
 CellChangeTimes->{{3.850319805216095*^9, 3.850319832359462*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"0e986210-256b-4c47-8679-cb9e187dde16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "set", " ", "dy", " ", "so", " ", "that", " ", "E", " ", "is", " ", 
    "always", " ", "at", " ", "the", " ", 
    RowBox[{"origin", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dy", "=", 
    RowBox[{"dx", "*", 
     RowBox[{"by", "/", "bx"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.816462144146599*^9, 3.8164621670096407`*^9}, {
  3.816515650819026*^9, 3.816515676386238*^9}, {3.817379545459263*^9, 
  3.8173795828501787`*^9}, {3.8504743868931417`*^9, 3.850474413787758*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"e0eab32a-a04b-4bb8-8fe6-976248c8c0b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "the", " ", "condition", " ", "for", " ", "the", " ", 
    "reference", " ", "quadrilateral", " ", "to", " ", "be", " ", 
    "equidiagonal"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lenAC", "=", 
     RowBox[{"dist", "[", 
      RowBox[{"Pa", ",", "Pc"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lenBD", "=", 
     RowBox[{"dist", "[", 
      RowBox[{"Pb", ",", "Pd"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"equidiagonal", "=", 
    RowBox[{
     RowBox[{"lenAC", "^", "2"}], "\[Equal]", 
     RowBox[{"lenBD", "^", "2"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.817202185492014*^9, 3.8172022227637043`*^9}, {
   3.8172022721005087`*^9, 3.81720235554778*^9}, 3.81738026950108*^9, {
   3.8503086230169373`*^9, 3.850308624293433*^9}, {3.8503089358059473`*^9, 
   3.850308939438429*^9}, {3.850309108839055*^9, 3.8503091121190367`*^9}, {
   3.850309184095037*^9, 3.850309188103294*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"a4b1562b-2ad2-4d92-923f-b9bfb3213cda"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "-", "ax"}], ")"}], "2"], "\[Equal]", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["bx", "2"], "+", 
      SuperscriptBox["by", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"bx", "-", "dx"}], ")"}], "2"]}], 
   SuperscriptBox["bx", "2"]]}]], "Output",
 CellChangeTimes->{
  3.817202232194413*^9, {3.817202310315505*^9, 3.817202357670076*^9}, 
   3.8172197860384283`*^9, 3.81738027135126*^9, 3.817384663619063*^9, 
   3.817384733969985*^9, 3.817384787041974*^9, 3.81738774775578*^9, 
   3.817390044661435*^9, 3.817390244988245*^9, 3.817390391475441*^9, 
   3.817390581684738*^9, 3.817391611316469*^9, 3.817392102559157*^9, 
   3.817478213311894*^9, 3.850308630600835*^9, 3.8503089130243587`*^9, 
   3.8503089481861563`*^9, 3.850309113019285*^9, 3.850309188873468*^9, 
   3.850310397312224*^9, 3.850310485622499*^9, 3.850311453206266*^9, 
   3.850311587779955*^9, 3.8503121539242373`*^9, 3.850312337556898*^9, 
   3.850312418457615*^9, {3.850312513885634*^9, 3.850312541341921*^9}, 
   3.8503162403639507`*^9, 3.850400242448267*^9, 3.8504013530203657`*^9, 
   3.8504018657452307`*^9, 3.8504021940381193`*^9, 3.850403779438355*^9, 
   3.850410621026517*^9, 3.850580624315823*^9, 3.8506497653683157`*^9, 
   3.850757195435972*^9, 3.850759071694213*^9, 3.8507591229489517`*^9, 
   3.850759467342063*^9, 3.8512567120304813`*^9, 3.851256763914728*^9, 
   3.851257946475112*^9, 3.8512601209321833`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"6ef67695-7531-4f82-abe8-f75851c2032a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lenAC", "^", "2"}]], "Input",
 CellChangeTimes->{{3.850758845775626*^9, 3.850758847390167*^9}, {
  3.8507589041763563`*^9, 3.850758904702341*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"c9f651b8-ed4b-4f0f-aa8a-2b9a7dabd3f0"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"1", "-", "ax"}], ")"}], "2"]], "Output",
 CellChangeTimes->{3.850758849039166*^9, 3.850758905565145*^9, 
  3.8507590812751007`*^9, 3.850759126105857*^9, 3.850759467349863*^9, 
  3.851256712036564*^9, 3.851256763920495*^9, 3.851257946481924*^9, 
  3.851260120938158*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"5b443b9f-70c6-447e-94d7-20663428c4c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lenBD", "^", "2"}]], "Input",
 CellChangeTimes->{{3.850758985567913*^9, 3.850758988342897*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"42b6dbb4-7e7c-4520-a644-78e8837a630c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["bx", "2"], "+", 
     SuperscriptBox["by", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"bx", "-", "dx"}], ")"}], "2"]}], 
  SuperscriptBox["bx", "2"]]], "Output",
 CellChangeTimes->{3.850758990202281*^9, 3.850759140805208*^9, 
  3.85075946741059*^9, 3.85125671206361*^9, 3.851256763947404*^9, 
  3.851257946515765*^9, 3.851260120964447*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"0283412b-a00b-4e24-99d2-e504a967ee32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Get", " ", "the", " ", "general", " ", "symbolic", " ", "condition", " ", 
    "that", " ", "makes", " ", "the", " ", "reference", " ", "quadrilateral", 
    " ", "equidiagonal"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"equidiagonalCondition", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"equidiagonal", ",", "ax"}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.8504042072138853`*^9, 3.850404239781537*^9}, 
   3.850474788902082*^9, 3.8504748331896753`*^9, {3.8504749048148947`*^9, 
   3.850474948799077*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"2197fd1d-639b-4f6f-b9ae-1619502811e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ax", "\[Rule]", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["bx", "2"], "+", 
          SuperscriptBox["by", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"bx", "-", "dx"}], ")"}]}], "bx"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"ax", "\[Rule]", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["bx", "2"], "+", 
          SuperscriptBox["by", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "bx"}], "+", "dx"}], ")"}]}], "bx"]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8504042457994127`*^9, 3.8504106211742973`*^9, 3.8504747900091677`*^9, 
   3.8504748342951612`*^9, {3.850474936051304*^9, 3.850474949963765*^9}, {
   3.850475493918931*^9, 3.8504755087479897`*^9}, 3.850580663367983*^9, 
   3.85064976540622*^9, 3.850757195478341*^9, 3.8507594674803123`*^9, 
   3.85125671210567*^9, 3.851256763986318*^9, 3.851257946556679*^9, 
   3.8512601210035963`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"6f92b4ce-c2f8-4b62-b450-4d05c2e95b25"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"ax", " ", "must", " ", "be", " ", "negative"}], " ", ",", " ", 
    RowBox[{"so", " ", "choose", " ", "the", " ", "second", " ", 
     RowBox[{"solution", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "set", " ", "ax", " ", "so", " ", "that", " ", "the", " ", "quadrilateral",
     " ", "is", " ", "always", " ", 
    RowBox[{"equidiagonal", "."}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"ax", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"equidiagonalCondition", "//", "Last"}], "//", "Last"}], "//", 
    "Last"}]}]}]], "Input",
 CellChangeTimes->{{3.850474909638358*^9, 3.850474917069783*^9}, {
  3.85047495954179*^9, 3.85047507684768*^9}, {3.8504751711760683`*^9, 
  3.85047517879058*^9}, {3.850475471680273*^9, 3.850475472951586*^9}, {
  3.850475519489274*^9, 3.850475541160232*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"c2f44073-245f-4ea7-a415-36fd72d309fb"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{
    SqrtBox[
     RowBox[{
      SuperscriptBox["bx", "2"], "+", 
      SuperscriptBox["by", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "bx"}], "+", "dx"}], ")"}]}], "bx"]}]], "Output",
 CellChangeTimes->{
  3.8504751332047873`*^9, 3.8504751799214907`*^9, 3.85047547576714*^9, {
   3.850475520469901*^9, 3.850475543538319*^9}, 3.850580703791958*^9, 
   3.850649765418425*^9, 3.8507571954864817`*^9, 3.8507594674883537`*^9, 
   3.851256712111485*^9, 3.851256763992293*^9, 3.851257946563737*^9, 
   3.8512601210099297`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"7df4fffc-ca76-4790-acc3-0ab4369a7eea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Pa", ",", "Pb", ",", "Pc", ",", "Pd", ",", "Pe"}], "}"}]], "Input",\

 CellChangeTimes->{{3.8504758020894947`*^9, 3.8504758083531*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"9559d8b9-0dcc-4661-952c-cbc669cc9f7c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["bx", "2"], "+", 
          SuperscriptBox["by", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "bx"}], "+", "dx"}], ")"}]}], "bx"]}], ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"bx", ",", "by"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"dx", ",", 
     FractionBox[
      RowBox[{"by", " ", "dx"}], "bx"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.850475809469644*^9, 3.850580724458001*^9, 
  3.850649765451415*^9, 3.850757195527254*^9, 3.850759467549046*^9, 
  3.851256712139854*^9, 3.851256764020946*^9, 3.85125794659799*^9, 
  3.851260121037672*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"19b0757a-dd13-42b3-8b46-a1242f48517d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Draw", " ", "an", " ", "illustrative", " ", "figure", " ", "using", " ", 
     "numerical", " ", "values", " ", "for", " ", "the", " ", "coordinates", 
     " ", "of", " ", "A"}], ",", " ", "B", ",", " ", "C", ",", " ", 
    RowBox[{"and", " ", "D"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "step", " ", "is", " ", "not", " ", "needed", " ", "for", " ",
     "the", " ", "proof"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Get", " ", "the", " ", "numerical", " ", "coordinates", " ", "for", " ", 
    "the", " ", "example", " ", "reference", " ", "triangle", " ", "when", 
    " ", "it", " ", "is", " ", "equidiagonal"}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"figCoords", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"bx", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"by", "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{"dx", "\[Rule]", "1"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"quadrilateral", "=", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", 
       RowBox[{"AbsolutePointSize", "[", "6", "]"}], ",", 
       "\[IndentingNewLine]", "Black", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Pa", ",", "Pb"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pb", ",", "Pc"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pc", ",", "Pd"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pd", ",", "Pa"}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", "Red", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Pa", ",", "Pc"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pb", ",", "Pd"}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", "Black", ",", 
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{"Pa", ",", "Pb", ",", "Pc", ",", "Pd"}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", "Red", ",", 
       RowBox[{"Point", "[", "Pe", "]"}], ",", "\[IndentingNewLine]", "Black",
        ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<A\>\"", ",", "Pa", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<B\>\"", ",", "Pb", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<C\>\"", ",", "Pc", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<D\>\"", ",", "Pd", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<E\>\"", ",", "Pe", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"quad", "=", 
    RowBox[{
     RowBox[{"Graphics", "[", "quadrilateral", "]"}], "/.", 
     "figCoords"}]}]}]}]], "Input",
 CellChangeTimes->{{3.815655196881085*^9, 3.815655665795712*^9}, {
   3.8156556968515377`*^9, 3.8156557838031483`*^9}, {3.815655932701605*^9, 
   3.81565593438804*^9}, {3.815656005926347*^9, 3.815656046238167*^9}, {
   3.81565607933572*^9, 3.815656161061664*^9}, {3.8156610836465673`*^9, 
   3.8156611441494503`*^9}, {3.815661184126947*^9, 3.815661356574294*^9}, 
   3.815662134195237*^9, {3.815662260514454*^9, 3.815662261833972*^9}, {
   3.815664778415156*^9, 3.815664791225912*^9}, {3.8164618179778214`*^9, 
   3.816461822233035*^9}, {3.816461857305646*^9, 3.816462023977612*^9}, {
   3.816462173467621*^9, 3.816462177898312*^9}, {3.816462241491837*^9, 
   3.816462261219623*^9}, {3.816462345388227*^9, 3.8164624189880238`*^9}, {
   3.816462451684333*^9, 3.816462491794331*^9}, {3.8165158499477177`*^9, 
   3.816515856962716*^9}, {3.817379606635366*^9, 3.8173796318906727`*^9}, {
   3.8173796694442043`*^9, 3.8173797649400797`*^9}, 3.817380042437455*^9, 
   3.817380081429166*^9, {3.8173801294133873`*^9, 3.8173801780053387`*^9}, {
   3.81738073302332*^9, 3.8173807427835608`*^9}, {3.817380773351468*^9, 
   3.8173807985674963`*^9}, {3.817381325449265*^9, 3.817381329167783*^9}, {
   3.850474442413533*^9, 3.85047446383805*^9}, 3.850474597936153*^9, 
   3.8504753619710703`*^9, {3.8504756946186657`*^9, 3.850475713512816*^9}, {
   3.8504757477138233`*^9, 3.8504757691705523`*^9}, {3.8504758640111017`*^9, 
   3.85047589568948*^9}, {3.8504759424511642`*^9, 3.850475970107188*^9}, {
   3.850476290196115*^9, 3.850476299452039*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"0ec44dc8-aa5a-464b-8044-17659b67bb95"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], AbsolutePointSize[6], Thickness[Large], 
   LineBox[NCache[{{{1 - 2 5^Rational[1, 2], 0}, {-1, -2}}, {{-1, -2}, {1, 
      0}}, {{1, 0}, {1, 
      2}}, {{1, 2}, {
       1 - 2 5^Rational[1, 2], 0}}}, {{{-3.4721359549995796`, 
        0}, {-1, -2}}, {{-1, -2}, {1, 0}}, {{1, 0}, {1, 
      2}}, {{1, 2}, {-3.4721359549995796`, 0}}}]], 
   {RGBColor[1, 0, 0], 
    LineBox[NCache[{{{1 - 2 5^Rational[1, 2], 0}, {1, 0}}, {{-1, -2}, {1, 
       2}}}, {{{-3.4721359549995796`, 0}, {1, 0}}, {{-1, -2}, {1, 2}}}]]}, 
   {GrayLevel[0], 
    PointBox[NCache[{{1 - 2 5^Rational[1, 2], 0}, {-1, -2}, {1, 0}, {1, 
       2}}, {{-3.4721359549995796`, 0}, {-1, -2}, {1, 0}, {1, 2}}]]}, 
   {RGBColor[1, 0, 0], PointBox[{0, 0}]}, 
   {GrayLevel[0], 
    InsetBox["\<\"A\"\>", 
     NCache[{1 - 2 5^Rational[1, 2], 0}, {-3.4721359549995796`, 0}], {2, -1}],
     InsetBox["\<\"B\"\>", {-1, -2}, {2, 2}], 
    InsetBox["\<\"C\"\>", {1, 0}, {-2, 2}], 
    InsetBox["\<\"D\"\>", {1, 2}, {-3, -1}], 
    InsetBox["\<\"E\"\>", {0, 0}, {1, -1}]}}]], "Output",
 CellChangeTimes->{
  3.816462049939418*^9, 3.816462179107874*^9, {3.816462242755986*^9, 
   3.8164622621842737`*^9}, {3.8164623458879557`*^9, 3.816462419472068*^9}, {
   3.8164624531794243`*^9, 3.816462492790411*^9}, 3.816466350545558*^9, 
   3.8165148355612507`*^9, 3.816515589826886*^9, 3.816515691669691*^9, 
   3.81651582396458*^9, 3.816515858081271*^9, 3.816515922711725*^9, 
   3.816518690480853*^9, 3.816518762786619*^9, 3.816531949573564*^9, 
   3.8165347980398827`*^9, 3.816534949328771*^9, 3.8165367552998123`*^9, 
   3.816549555775288*^9, 3.81655453458237*^9, 3.817201866712212*^9, 
   3.817204845864737*^9, 3.817219785593481*^9, {3.817379662479807*^9, 
   3.817379765612761*^9}, 3.817380042922923*^9, 3.817380081884473*^9, {
   3.8173801323566227`*^9, 3.8173801789828787`*^9}, {3.8173807341330023`*^9, 
   3.817380743471135*^9}, {3.8173807748194*^9, 3.817380799041993*^9}, 
   3.817381330404955*^9, 3.8173846632242002`*^9, 3.817384733834264*^9, 
   3.817384786889031*^9, 3.8173877472494583`*^9, 3.817390044172037*^9, 
   3.8173902445743732`*^9, 3.817390391043858*^9, 3.817390581284728*^9, 
   3.817391610889443*^9, 3.817392102220469*^9, 3.817478212799431*^9, 
   3.850308297687948*^9, 3.8503103969100733`*^9, 3.85031048526088*^9, 
   3.8503113047503843`*^9, 3.850311541074573*^9, 3.850312153544965*^9, 
   3.850312337169289*^9, 3.850312417886739*^9, {3.8503125137210913`*^9, 
   3.850312540758005*^9}, 3.850316239759533*^9, 3.85040024198278*^9, 
   3.850401766091164*^9, 3.8504021936800747`*^9, 3.8504036231225348`*^9, 
   3.850410620670888*^9, {3.8504744530884447`*^9, 3.8504744642977047`*^9}, 
   3.850475366403253*^9, 3.850475561519389*^9, {3.850475748945277*^9, 
   3.85047576959524*^9}, {3.850475865628743*^9, 3.850475896368105*^9}, 
   3.850475942992655*^9, 3.850475976465205*^9, {3.8504762909025717`*^9, 
   3.85047632916786*^9}, 3.85058073080765*^9, 3.850649765464471*^9, 
   3.850757195541894*^9, 3.8507594676108503`*^9, 3.851256712170824*^9, 
   3.851256764051816*^9, 3.851257946605729*^9, 3.851260121068956*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"0af3851e-df73-469f-8cf8-fcf065932cb0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Specify", " ", "a", " ", "center", " ", "function", " ", "by", " ", 
    "giving", " ", "its", " ", "first", " ", "trilinear", " ", "coordinate"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"centerFunction", "=", 
     RowBox[{"f", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Multiply", " ", "the", " ", "1", "st", " ", "trilinear", " ", 
     "coordinate", " ", "by", " ", "\"\<a\>\"", " ", "to", " ", "get", " ", 
     "the", " ", "1", "st", " ", "barycentric", " ", "coordinate"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bary1", "=", 
     RowBox[{"centerFunction", "*", "a"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bary2", "=", 
     RowBox[{"bary1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "b"}], ",", 
        RowBox[{"b", "\[Rule]", "c"}], ",", 
        RowBox[{"c", "\[Rule]", "a"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bary3", "=", 
     RowBox[{"bary2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "b"}], ",", 
        RowBox[{"b", "\[Rule]", "c"}], ",", 
        RowBox[{"c", "\[Rule]", "a"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barySum", "=", 
     RowBox[{"bary1", "+", "bary2", "+", "bary3"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.850319716976005*^9, 3.850319773635038*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"9c52c674-4fbb-4699-b31c-908f94972694"]
}, Closed]],

Cell[CellGroupData[{

Cell["Support for trig functions", "Section",
 CellChangeTimes->{{3.850393856653619*^9, 
  3.850393866588462*^9}},ExpressionUUID->"8a0b3e8c-80ca-4eeb-9ff2-\
3eedce0a98fe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"convertToABCrule", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "A", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", "^", "2"}], "+", 
          RowBox[{"c", "^", "2"}], "-", 
          RowBox[{"a", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "b", "*", "c"}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Cos", "[", "B", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "^", "2"}], "+", 
          RowBox[{"a", "^", "2"}], "-", 
          RowBox[{"b", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "c", "*", "a"}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Cos", "[", "C", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", "2"}], "+", 
          RowBox[{"b", "^", "2"}], "-", 
          RowBox[{"c", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "a", "*", "b"}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sec", "[", "A", "]"}], "\[Rule]", 
       RowBox[{"2", "*", "b", "*", 
        RowBox[{"c", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", "^", "2"}], "+", 
           RowBox[{"c", "^", "2"}], "-", 
           RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sec", "[", "B", "]"}], "\[Rule]", 
       RowBox[{"2", "*", "c", "*", 
        RowBox[{"a", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", "^", "2"}], "+", 
           RowBox[{"a", "^", "2"}], "-", 
           RowBox[{"b", "^", "2"}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sec", "[", "C", "]"}], "\[Rule]", 
       RowBox[{"2", "*", "a", "*", 
        RowBox[{"b", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", "^", "2"}], "+", 
           RowBox[{"b", "^", "2"}], "-", 
           RowBox[{"c", "^", "2"}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sin", "[", "A", "]"}], "\[Rule]", " ", 
       RowBox[{"a", "/", 
        RowBox[{"(", 
         RowBox[{"2", "R"}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"Sin", "[", "B", "]"}], "\[Rule]", " ", 
       RowBox[{"b", "/", 
        RowBox[{"(", 
         RowBox[{"2", "R"}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"Sin", "[", "C", "]"}], "\[Rule]", " ", 
       RowBox[{"c", "/", 
        RowBox[{"(", 
         RowBox[{"2", "R"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"R", "\[Rule]", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"c", "/", 
         RowBox[{"(", 
          RowBox[{"4", "K"}], ")"}]}]}]}], ",", " ", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"K", "/", "s"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Tan", "[", "A", "]"}], "\[Rule]", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"c", "/", 
         RowBox[{"(", 
          RowBox[{"R", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", "^", "2"}], "+", 
             RowBox[{"c", "^", "2"}], "-", 
             RowBox[{"a", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Tan", "[", "B", "]"}], "\[Rule]", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"c", "/", 
         RowBox[{"(", 
          RowBox[{"R", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", "^", "2"}], "+", 
             RowBox[{"a", "^", "2"}], "-", 
             RowBox[{"b", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Tan", "[", "C", "]"}], "\[Rule]", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"c", "/", 
         RowBox[{"(", 
          RowBox[{"R", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", "^", "2"}], "+", 
             RowBox[{"b", "^", "2"}], "-", 
             RowBox[{"c", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"K", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"s", "-", "a"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"s", "-", "b"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"s", "-", "c"}], ")"}]}], "]"}]}], ",", " ", 
      RowBox[{"s", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}], "/", "2"}]}]}], 
     "\[IndentingNewLine]", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"convertToABC", "[", "expr_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"expr1", ",", "expr2"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"expr1", "=", "expr"}], ";", "\[IndentingNewLine]", 
      RowBox[{"expr2", "=", 
       RowBox[{"TrigExpand", "[", "expr1", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expr2", "=", 
       RowBox[{"expr2", "//.", "convertToABCrule"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expr2", "=", 
       RowBox[{"Simplify", "[", "expr2", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Return", "[", "expr2", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8503329681305847`*^9, 3.8503329938647223`*^9}, {
   3.850370074226844*^9, 3.8503700831932487`*^9}, {3.850371565003121*^9, 
   3.8503716308544807`*^9}, {3.850372531578465*^9, 3.850372578585475*^9}, {
   3.850372612945743*^9, 3.850372712573848*^9}, 3.8507376582241087`*^9, {
   3.8512566814020023`*^9, 3.85125668199259*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"8079a364-db9f-41d3-a7e8-9b0c27f40b60"]
}, Closed]],

Cell[CellGroupData[{

Cell["Quarter Triangles", "Section",
 CellChangeTimes->{{3.850367662817922*^9, 
  3.850367681472711*^9}},ExpressionUUID->"a1f9849a-0d65-4848-b72a-\
369351090f95"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Locate", " ", "the", " ", "points", " ", "F"}], ",", " ", "G", 
    ",", " ", "H", ",", " ", 
    RowBox[{
    "I", " ", "inside", " ", "the", " ", "quarter", " ", "triangles"}]}], " ",
    "*)"}], "\[IndentingNewLine]", Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06=ETf?fcP<_N]Gl=PNa[ET
Fi:?>k=]MoMFC?j1PJ8XVT<aQogknai9fDjLc@@175;l4?W<3onFKo9K1_UGX_`S
BGk:YiNg:2n_d^__m@GRZ>@Cof:MICU;BMdTDlKS;:WR;nJYVl8_NEEoAh==RAH9
bS0Il;a]4W37GP]LGj2Mn;Q]`[1fB[/H?Jb896oULQWJNmL`/X_/3kTXC?8o`=DA
2M@ISg>8TOoUOTXkYC?AQdF<4LoK:32l_AJhTMYah<FgKHSLG^//S3;XGFJQ=K6l
XA3hNe_^5dLT97THI4iMR_dl1OQOchI^R=>DL39f>IMIi]6dL8:2D;]f/^0/MN=D
jjXEHT8nZ[EiJRMnWm2^WLD^mWVX>dnmAkGMibMZej9ZIe_TVjO[o1Ki8LnXO>/I
h=?ZS;G`U;AUWTl0FCG`QkLZ@4I>IoUd>Q7DdgOil?US>?fDcbMhRUfJ]2TMl>K`
XPWIOmj4ANWJUGj6nc8J4G8?5BeGYAHYB6_^JaKU<e]gJUK6dM4RA^<mZ7:c2Q?k
g/ZO5?ciCF8BSF:eF^<khQ=/A?1IhNL/5o1<1Oj^`?WSXjcP]3:lAXGE?c0`7DNH
=<hDQD>6g_69VGgTSDmbTI@mEiNa0f9f@iAZl`U=H`KZcg/kmYWk9;W/kl=1l63L
L1OW4AhTb5[BlT4^1h0RI:F4bo9iOP0QWI99YhR>GhiIL4Qe<X`BARb;213Z`?Ga
AQZYXd<ejbITWS]CIVUSWKXVA2D[CZ_YY=RKGjFYfbieX@EXYT4Sm7Ga7UC30JXd
4:_LZPV5aeIkNA@[WKFjMP2E<K=EDDRmDC8`Dm/mBR:QO[:dGLA=1ib]>e>_[4=:
9P0=jkCET;>`kC>Bm>WGVLQRFNgF><=MR>9h;2HhaQ]X0?T/nY<01I]5k`fRbTJg
YBI:cgfGna5MG2LWIYJ6;SmBb:IRN/oCR2E1_[9Y=b]bjPmjBUMGKUJQ4SeKYXKS
NY=9=:;EJXg_R<e^43dMig@^<Um?jBl?U8j^HFd0GNoLOdbcE8LS9TDXBm5:]`l1
T]QLdL9^8Z@G=[_8K=DW=IG9S/eVZ5mGiY<T]f6k3[a]D<76/1OPXAV<MoKHSLZ1
:KK1eASjn`5lf:EaI5gKQhUc8@iJ<1W2A:Q037aikO>4==8INhfm2@L5LCDU2dlL
dm1eXIGKgUCgQ7lLTJKOmE8CFX1V6_Ka7^_XHV;giC2625DLJn/b7d=O7lE:^l@n
o82ELaI]R=Hh`2YZ`?jAJ5<SERnW9^AkS[4UZ]eROY4o>GbF=WAGDd`N69UOYJ6k
GVY23jVITXDWjoDkAODdgX1Z;^b21YD>Y?3Q[`fZKol1H765D@YUKVAcM79UHFd:
IFiTKf9Z2SDP<21_HVX:<C0a=@YUKVA_HVX:<R0`86mRJPXl?20_E7U`IB0_D65W
IB0_D65bIFid83<P<21B82mBIG=_MG9SIG<P=R0`858P;d=_KWAUKWAc83@P<21B
82m=IFAYHD9_N21K<20`838e<R0a>3UM2Shn2VE^I6mRJPXf830PKf9Z2S`l82m@
LVmSDfEd85/P;e14AR0_E6EhM21M82m3Kfa_LU=`HF=U83`l82m3Lc4P=b0`858P
?ShP;dI_KW@P?3`P;eAD<B0h830PDPXn?R0n?PYUKVA_HVX:>B0`86mRJPXl?20_
C6E^IgAX834`830PDR0_CR0c82m1K7AULViQM6DP;dAUMVUSIE97@R0_AVU/M6Eb
82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06MUWMDDmTFQlnm=kg@4R8P9O@JNPTP
dS]85@AARDV0D0:6Q2IfA0E6514YEVAD`057Qb9SAA@;Ph9Re`Wb4536`E54ANGM
S6/9kjdelmjJoLMIgmWW]mOIInmmekX0D?b21<9dF060=:5H5>k[`E`B4l_4m`8H
404>F070hFIV14OhA0;Do;dmVIVXB<Jcm^h^P6BkfbboD2Ice_moTB8g@b@600Y5
eCHlORHGi@:DDk?56C;o1<[dUBTbQS4b5Z49XZ`RhlB_K?JWiR^kbIRG9^BQ6UW>
6K`dWXbkD=jJ9N6SS0BQG9PUh6NSO0MU_EA9VP3UmbSCdoRLC00`59UOc>LVXFb9
<TDD6Nj9lP8029C4>Kab3X_i>FRN07RVInB:18U9HZHAeiQYiNS8I_[a/e?iHS4[
U<==hHQhC<od]0b><1N0[fnFA@4UFFfIJ97][Ac]kEWFiVSi_mWO7WiCoCg8N_]E
lBK/cii1S9iIgfc/[2nm5P3f95ZK7K>nUED0]6d6@>GQ[4o_803b1@2dgYcc7XI/
GY;4hP`W2h_/k6ac0Im[;R_X=o^OPVo:_hHimiW;k_]F>jHG?h4SBADcIDGUYZNV
BdC<c0`>UlmToOL@on?0>FW=bL</W9o05o65j5EAj9@9Q8UX^hDlPER@;V@:Q7oE
hGlH=RL76GjMJaAXMEl0OHDiD;Q91lQ_?@138`<TKSmj0Wg[Fa0a2/Rn_6R]TJmc
Sc9jo^Oj7`]LRVkQC44RDnKf38mTLRFR;1VSghA/`@8BT0MdX0XdPBh`0RaP3Ab0
<g03gR00Q81840>F0bi80VU01;91?]P02T4af05fPfY`0=B1N]04CX8fL0IL15O0
3G0;3817@0Z6`D/`0Mj1J@R2l10EXT6ZT1JT3iU2eQ0KFPQi@d5@>1@3aD>9T12B
@?W@9ZPH:X>ZXD=@?O@SM1Zj25f3nZ07d20d1_d1OH@AV0;CH@gH0;J0fK0k70Q7
`/_PA7PEW0LG`=_QB[PF?Pjg`QOQ6o00;8EO`Y<8@<P80m56F0PKlDA2T5PT0A4Q
Ji4RY0:YAIZ@3Z@K^He8TG7T0`J7XF6H61K66N>7FHcQHUIQeV9:<=FHHiQFC1OV
=VH@<h7iPZEReK6VF2N/?gH9=Q6KSBg4EV2?H5^`Uk43f67/>a`>al0IhQa`O[PH
G39^=Jh4]`oGS;^0jl<=hBKaN;`ZgQC_PPo1Lo1RO26n2WlLOakOSao6_bN@2EX4
Jh8?8IHP96`TE10J2>L8oH@A`SAAPJQ?M2:647W4G68Y/HkH@Ka972I>TaA9QR@G
DR@YVKB1E4UZ8UdV?BJm8I?9>VA7LQQI@5i?[RBO85lU3i8oD9@X9QA?BQa5@]U>
>DZi@7U0ND>UDPfXK]AHZYRjWEY?_DAmBWd_Ai<cUo>GhlV]Tj^AJiG[Ug/UCiCG
UgNGGbjO9elQOd[nY_bh0U71@<5CPJ>`EZ56hKC2?HE9AIZRUF:8HYYRRF:3hSG5
DBFlTX6B]a9?ZD3Y/=8UYB4J@]>UNM:h]4fd>]YUfS0MAcNTnm>CjLGd7nRmm0UU
9FEKiBSU7>DJiK?:DPK2<63h<e8IYHbCS;^<So<di[W?hloK=ZmYG_nl:IGi:VhZ
O9DRUFJE0IF?ZTaEKmDDeIfZKJY?e31Z9VYQJ]UZnmD^Zhg?YlmgW/nMGcCoi?b7
j[2jRGZhnV[e`nXmjY<JVQZn6QTJEAZG=<He6IY^V/VJiI[W=<NdJ5X;]@AJiE[W
]Eh`UIW^c5AV9K>;>J6][^fW;M4nY=f[?JeSZ;=HIj=>/lhCGI8^FcM1]ebgDgM2
Cd/_F2mO[e7_XCiAWjfOY;m7_e]ob/3@8=YPRd6K`JRQRZ6oHIiQXn5S8jZAZm4Z
XeZS>lHhHkIaR_4nhe/V/8VMBI99SLU=DmSDgUAP^/ndc`a[iVPV=:/e^lNR/=aI
FJa6eZ0i`cc8O:=iVoT[2cf;F8^M5]dFGbc];5<]jb`OFBUI1EQ]]>Z`n/?Ja9Y[
GF=mahIZhf>ccZKMi[F]ZBgOM[o]OC^JGK3M5[]>^lof3_HRnbKk<@LmQgR7_@kg
f7Af:;^4OMDAjnSQ^<kaS><79g/W/M=9YmnMFLhYcPg>X`/<5o0Ge2dHL]5ahKPL
LY4^I2j<GgQ`XMAEfiGSF^_jc4gGSNMfa6g4gMPmfOfhnb/?B`nAAh_7U:NCia[?
2ej8UjmGTEN_]i;gH^mZkjLn>Sj9?Xdn4kif_Z]m;oQQo@;mM_[MlmO`io[Gndl4
>0B/2NP:Y0A615H7?P/b2A85M@C3`@71^h8O;m9O95cD5P92o4=fQC`9=@aM5OYc
62h/=:`Vk7VhEGQnN7L4;F95A4?4^dR?b=;8Ah^=5T/FMdK9AlE5eDM=AG]5UdE;
UeP/FK?TAXaJS22V?AHO6aEk97IbZOOBgD^7hncR2^?^;S=LU[?/fW:eiJW;cjj@
Gl5ILBXN6alMga3oRA?2ZNE<[_AO^GOU1=NC^hOkT^O6:nN=lEghIObA19N4/XCA
A9O4GHUSBJi95DWS0Tm1]N1e/UobPNBYU92DXbTcZM6YcFV4]?Rddd8UHHZ`:edc
?BNm;l<dXc13^/YYeNiE4j90dI5<:7=II[^HS_i<mDR<99/UPeT;/fZbgVM7IIo:
DL`Ai_CTV^A^bag9llWkOSEV=GMeIkifoXKl`CG^J`j]QMJ^G=^iCWMM`K[QmKk[
SfdPKDSIl<]6bheU6mm^R]kDDJ1A/;iPJ;?_i/I2^D9AhKd]cU/>K<E/5Fc]gFJc
[F[KUb9NdOERbn::hTlUg9;[geUmEoWMc?J4kKfUmZGkMn1f27OLgNVjleRIHUUN
fM2^h5f]iLcbX_:g^eO/_UIQFg5P3fV?I8nd<ZRb_DZ_JTOEYnZTjX4JSi[V_NYk
]nfMf/OKekoOKGoC0Hd3a@Ln7Q@L_7o8me1[[D5]aF7LhJc3cn^Rj[ZoIgmOOdC]
B?6AcdN5AjG7`XmeeC_DecNX=i@f`XfBa[7SLLM_oN3e@g/CZnU@<j>in0@h8CWa
h/Oh7nnN33cINHYmZ^TWoIof]]1JRUZQe]cFRKJT=VUkC7_OjH3CWAg>7BdoVoml
m8cfVIZcbVM;ci7>5IbK>ImgO_92aXGaRhTGQcYGM3jj]>CBWJj`[]k;PIN_G_6i
LZWK_O_lEIN[IjhiGC]mWGfmkHKmSMHN^ijFGnanJNVekffmjG2coIKS[Hjn1GgW
nUgk;mkf^WgUS_nM6`>;1_[^;[ikoekL?NUmg_gA1jT?GSo<NSSmJ?eSk>>R9`Y?
:YjZ?jgmeOSGIZVmm>bPef3?/hQWShJh@booUOV_Cl<5cjW?:dJdA^Y7[DO?S?V<
gGZam<G`bhbGdn>5_bWn]_NEdJ^OOWOk_FMRbLC`Jm7[VCm:gZRn>O[FmVgWI>ST
dgMYkjJWR]j[_SofPOfQnf?dai7Yk4ohCiFOSCmgO0WllWPVKFKVgoN4lo/:IFiT
LgAbIF5]2VE^I6mRJPXa<20`86mRJPXb=S4b2VE^I6mRJPXg830PKf9Z2U/P;dU3
@d9QLfET83TP<21B85d:IFiTKf9Z2S<P<21_HVX:?3`P;eAiL6DP;e1QIfEc82m=
IFAYHD9_N21K<20`838e<R0a>3UM82m3KgE^M20a82m;JFAc85/P<R0`858PGB0n
?PYUKVA_HVX:<C4P<21_HVX:?3`P;eAiL6DP;d=QM65/KfLP;e1QIfEc83<P<21B
83hn2VE^I6mRJPXh830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEU
E7U`IB0_@V5cIDI_KW@P;dUHC4=ADB]1LVUQK2e2KfaTBGAQK6USCE@P;dI_KWA4
IG=SLVU`M6mb2S4b830PDR0_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIY
LW=d@fQQLR0f=B0_C65cM4=XHG8P=c<P;eMYI7AXLb1K83Lb<PXg<S8P=c8b83Lb
<R0f=SLP=S4a83Lg>20g<S8P<SLh85dP?Sh:IFiTKf9Z2S4b830PKf9Z2S`l82mD
NG1U82m6KfidA6EcHg9YL7A_LR0_AVm^M4iQKFDP;dUHC4=ADB]1LVUQK2e2KfaT
BGAQK6USCE@P;dI/HFMc83Tf82m6Kfid@T9_N0YK;CDf<20]<cLf834c>C0P<C0a
>5dP;dUdHFaYHd5^IfaU82df82m1Lf=UKW@P>C0e82m4IG=SIFid82db<C8P;d=Q
L4QUJFMXM0Xg<CDP;e=dIFeF830P;daUHFAYKVLP<c<P;eQ8IFUWJ7@P=C4i82m1
MVMGJFAdJ20d=cTP;deQN5MYI7AX834c<c<P;dI_KWA6JFaU<PXa<b0`858P?Sh:
IFiTKf9Z2S4c830PKf9Z2S`l82m<IFiWM6PP<C@P<21B82m<IFiWM6Pa83Th<3@P
;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1WGYkH1CEmOniMfIfmY77
iT6NT9UUTnbb6i:@1b@@bNB5@8@422B;a6`4U;@P112[]H9FAJ>EZ?eJgj5OABUl
:i=4<8T?hZ=Zl@4n_jfe@U]/]AFU;N3gRfCgmiVI1J7emo_S]i=cckgWWW__>FO>
?OO<C3J^_gXUaM4F4TQK_ZIc7IVo[9^10//gKEB]M[a>I=>_F7OU6Z^M6RJB_[Ub
mKEGF>f/ehULjZZEWB^/=Yd1W[X:1:_=bX1cEjgIn0>[WKD<f;mjkO9HOaKVYk@e
WCn8[DlOXjeNeKUVYLFO[`8G[5^kHJ?Ec_/<^6;MnYDaO]I65=MZmQfoDS=aN956
33DWoH>ZZ9DTh^BV8UX<bD]h1hUX6oeBh[;Ufnn;M2AFWKAWf/fQSbgH?mFXo>ZQ
biMlLn^I<IMRchEm72JodH5al/c8O:Yck_[Ve]<;G@YiB3Hjc_fLoBg5c`X;`:T9
C@>EYMZ@d3CX7UL2g3`HUfcPNH=5YBHNV6Udca]/V6<eVlgV`58;[BcMHWAVIe]S
TU<]k8X_BJ`I9lbScH2_009EXf`2K0=40B8UXSCj^G3989^XQ9lG6]5^Q>JJ<6N`
[ZiTlgiQ3_D13P?P0J0FVd;=6B`_=aJJ<ePdaL8nWhDWiV7Q>;1G0cH33P:<hI8i
g95BDUCS4NJRJbkFfHIb?n0Ph33P:h04^NIB4J0940Kd0BbZ`F=8=gM`dWAS_KV3
U/9c1eg^T^HJ]c0K4lo6P=T@ebPIYYf=JFNK`fH?>]`UbL?ADOkaP5ICHUDZZlc:
9h=E=BG_efCbCc2XV7m<6Z0I40HL0Q`170OPCZ;/1F`7j9Q:W=IK<i6oPG6mo7GS
WYYecJ`GVoER/jjJMCG6/h<Hgd6K<>Iac?@hLOjhU]Maa7I4i_]]nfFnakI7iWff
?YTgfIYTWVQ;S=4BJmZ5FQRX5PJZQIJeiZf/QLE[Z@>`1c0:R09/E<BWdVH0YdBD
2/2PE0>J0=/0OH3m03_]@LU<_[<l7J1/1T@1=W;cL[C:cKW:<Dli35<>Ba/dI_IF
XmITd8Bi^6Z5FSh=eeALiK`LMWmc`5=VV_^=/iD3Ib^o?U]igJP<ADL7efAEVOSc
[79S3;]d01FShoXHgQC3hAP^]?10X:`DK0>1DP^EF6R:QHX]E6BQP8DVFLQ_8Hn5
dRfDIZ5a5TZeD8Z5TRdDKj4h2kT<=1R82N>cQ?5I`_P/HGbF<3i;69lUS<lBaVL9
hk>4lEW2n2aQO9H`?T/HWbF<ca;6I`WS/hCaFL;h;65l<@]i38bkT5^^3?4g;7C0
@[nfd>^J2ie[LZ^Dc`dVMZVV05l?f0@80`X10H0?h04<2MD3Mdd2VSVXNYF>6XM`
4Jd5K0I/0hQ2iJ3ZDAC4X`ZhK@DL]@:^F`6gkD>i1k0O89c[hd;i?/bk[KX:jfO^
PbQO6l^`@E=2]]]2Bbbdf4;IfWc`W0Kl5O0^h1[0EH1F`2F0>/15P7;0=4K9AmQa
aY?G/Bf/U`V<TH=aK87dM0CYi2BkmRa?@lg1KaoXB/7JN`OlEd83mSCiADH:6f@M
9]JYblBkbLOb@=l5_0Ch?`L2Sf9Hgd2P1>RAP@0<a5H>n2L0[AS`Zd3;1oc5@9d3
oQZPB`MlSbXe3]I:?[^a`18:/0N15`l4KTMgRhDF3@CZd5:/6G86o?LZ=BhfPK[h
K_1VTlo4VACP^`NDdkhQT@dXon/Kh[_g:El7VYBo1XK/K9obNN1Ji@?o46MJX_9n
hE_:^ijgU9OmALY;GN3DG<YXee_:2f3_ccDWN30`a9J0o42P@[Tk06LX11W]Jc1d
Df2g/PiCHKVeR/UmUFN8?HSN=KikUIF16iF`3nemBTLPX;@F3[6l0FDQUX5LUj2e
I9oBR<GWa1Jn>11Dj[5hWB7WP5;S=fOD<0?C/YF;?4NE6I1QF^6cBWUPQS:Ul:SR
3C@X4k/`dC?:hWQ7_6=Jka3cJU?Ug]o;_N_Ug/EbKiWLFbCg1^GNO;TgCnk=TG/W
b:WfI;_KWV2?/c_]M[_=;]ZiWNbY@m4SFX5aOZOJg0JbRDHYVWDg=nXXD19WMTic
:EU?4AYihj9J_B;H>2A75n[CPXfj_OWB]Wk6kPXIE7ed>CEN[^ZW5WV7V7?1DUgb
eS8m^I4JFfXcM7kK4:>F=WRi<N2FK3fi[VfH6<^liBOI<A`:eKF=84JW4M/@X[A=
eAWEbC>C:VOEOdLA=XWQn^2g_ha_Zl5PHo>e`g2CWH>b<UE6La6J_DJcefQVC=3_
JecDY^nJ4=9;S4Yd@ZQA_gfA^Za]V6O`]8KjHIi^X53K/3S8<aXF6WAa/3hDJ/@]
=_U81KenV78=1;h4>jT67jT9MY>?kkKh59i^l?T=1;j<7JBHO4[63Y=?I0IOOiOJ
D=n_XP2?UjS;i>WbdWTl`jb3L/6ERl;Pf/hj32kFhMe^L>U1Lb:O3bb5:<32aY??
W<S7aY//iMnbN68/7NMH>TbF>kmU2EP/0[Jj=H^`2bcWfoWo]kjb]Z5[DBe[K6k[
]e=]Z0h6<72JNme<dc?R<fO^b1jQMhFoTB/HdYgNF]gUaL5OWA5dEk6RMP`Hf<aH
NlR/OFGDK76j3F`b`?2]6Ij<6k97A68kcAWR@8j?MDf^VEaSM<7WSLTC@4j<MFGL
<<>C?L9fa[[L82MQgNmBLl>6SL4=igMl9mOi3?og>VDdM=EKOdK=04ao]@TK=f`d
OQ/Jj_6gTA[e`:96_F;1d[InFFk@]G1m2;C2/cA1<6Wm3PM`IgeX@n`Gg7SeAZ`?
^fUC=6@=6U86;E02V08X1QBEJSS0=IcN6Xi^3NNfQT=K`hVm_LIYiW?KcGb^cjcg
lMNeDZH50QPi2Ec0><fe@38`8>071P@lP0W8X7eVhBVm`4R6K>LK9DA1J0d:E;hj
I]b[Pfc3FO8igXe1TTHXfh@W:5_<YfbRj:MW8O;mj:M6GfAem5?n5lBalAK4WTZ^
X`nISfG@BII<Ng2T7:2WjCL/@=OCFf`5YE4jWN6iY389RF06]M0^>/1T2]5Pm7?J
RBNX;g0>gTe7F04]XCMI0/kcaO@8cFOSX[_YKha7Sf26jMB<P9<ZKI9n`fhRR@Wl
UVPAaF?TSbVEI];3m1jkg[4gnP5=XnO5Bj9oYo]I1Pm@0ZfS?m=ab3NIEo3fj1[Z
Y<gd8[<9MM:md@:jR/h8]dHOPb@b;L:j7G@3o@b[cVBSO8ndP/IC=Le6`6jW=O@4
oI9O8AdgPgTn[HK/[m5Wk9O/Ml9W`_n:M_4blDhY;e:==BMB:EE0/`jjW3K@WG@o
_L28:F`QNd0Z6K/A=U4YWjJ0I`_MA;OC87XCF18KaiJ`AoP=o23oD_b5m9_X@G2E
dBK8m6=jTGi5Oj=o<1/[I<G/9SK<g^6<Gl]?2fZDX/nAWbjVQKB<[Z4KZILNX05j
3]IlTLlCjXA[15glVoQ=i1DlTBn5C3nT@OXeOH3kU/c6lgcnQN0AKQ4N4mhDCT:C
5?77h3d2;HXQhbFh5T7o3G@MKJFkj>NdVoKA2>@iA>o@knQCB5g1_/n^IhnbImTY
MYYkn4ANaMObon0j7n5o5=:41D:;d2gL9c`X_2Zl9bJ9]F:Sn8RhCoc8=]WfVM`I
fA7iDgAn]2ejHoBNj;?AUj;_AKo4Dg4l9?1B0GG1e]g@Jc</nABmP>]enVoj;Gf4
YoU?hGG4hUPf:fMcfB:fV:eVjmUMK1_k:K^OoHZmcIdlRHoSCKbIGlU_iJocPd:U
<4<H4_eRRMPP;QFo;fhDKiE:L<fCkYAfB[^TgM9ajH`]fKH;9o^KHh6aCb:[8Y/R
_hljX`WAW6Qa]2]j4TnE>KQkWG@UK?8@K?8h_>>oJ9ANXCMQUOLQgLOdNoZ43T?2
Om8IU/[BF0J^K5H0gi[?_/Mn`6k4GKbO?L@NHo_H47^>_LcNHXOH>naMmQ_f1oI7
mUOf9C_>1Ik95NkU@Mk1Eo7=^6kUmo87n8?l0?cT83o4?nBOlF>2FiPX84O6EBGD
h06ZAmP]71;7RNV`MY=h]GPM;?j4>2Zn:;hSoTTRbBfUB;UBPM@XgB6=BZnI>ROH
<Vci]Z]/?kKMK=]Q6i95>DfN:]lTgbho9?mLO]nNJ_OJ]m^OQAInU/VbH__OA:b=
_HZ<o18FHU]I2h]W?Ba4ZCa8?aNknEcaHKj=8kDdF6fEXViPhAMdUl1hX]P[g<en
BW^ABLnPVmU<^XKMPc_m:U/7kbZP1hGm@XC?HPP;k75F@JN4PhQ;7l1JIF`:^iSV
l]O5]jGGUVgU^O`bmU_a<Y]3O9G^iLn:HK5LI;3]]LRkKQ=n@U?YBf63L1BkHXgH
Raei?A?Y8Sj3CP1o21mb/caNB=E/SY39VXD[F1Kd=<InP2SAaO]i=Kg2O/Zo;oSI
3eT9WJ@83DX_d`?B@_63j7aaKe@5iCY3<mZ5NJ0S^e<8Ri>R[I6_fEHQPklXi?>;
f3o4C]hENHXe/C;nZC25KN0KfCMh:_33P`k`NKb6IN6I?QkcO`4O>T=oY`7aG^4W
dDn4gI45o3W:UIKA^hQX=U[0AmPojCg4daOP5GK4g5n:DfV_L1DM5l9lR8na[oWG
m2PmQBRlQo_HkkQ6af`MhQ7fjMX4UR=LPIS6J@NRl^G2Ue@Co@<b_8gAPm7m;1_k
I@AajNoBbg`]gH=hl@8RbPf8Hig`i]DDajk53TS0=@SOo`OR@cY^Sh@HNQGfjH>8
Ub>85alPJWb6oXoY5?K^0o@kcZSImS0T?dh_@KoCc4k3E88c8`5kjFSdU?P^K?Ld
gBh`NUU>/LdDKjGWYOgbC=XEWHJhOQE=X_]X7o]8g4T_J;D]F_G<RjYVC:n/V3Je
_:bdI4YaDN7TPV1PT]nGWiO[WNQAUI`9hk>c<S?BdlJUYR@W^A<Ch^=LCXMM]TVR
064:6[bc`ZZN7mK5O>o/fI>=][LCQ<kc265M1FWFQCbjJXc[A=L5W1Xh[oPGC/gR
e<ia<[MJAEFC2m@6[jZoENmEQmSB1FfXojCN6e;eHfImWUTGlle6?1XN3dJX3AV[
jUFMQMD6OMJVECd=hO[91JcOiJcceZedCRjPOZL;EAMZN[YgGCm;WlW<2Y;UjOeh
BXf7SWZF]ki1coAR::HAlQXjEnS=2mXJj[<mW]3T0YgE;OMN[Y>Aa@E=5ZXcUm5]
MKY/;Z=f8AOBj@je_f2dilhQ=edN3/J]l:kXG=JV2ifHXd5?2V;MNSgm^Z<IgcHa
>E;9[NOgIP/m3AUMZ/7Ldk=EeDLG]9dg=]]Sc10:H@j<iGVc`Sfc/?BM^5D/X`S2
6N8KZUQ:[O@f69C`meCMhJge[^[iGQPg9:]7YhGGNPJb/[AQi19I3FY?Bi_GXeMW
Nd>MmN?kDjUWhKF3VIZJNF7?i89nMi9UcOj4a5PU;_klbTYHf^XcJbJkDF]LN<jL
c938>`N9YJh^Eb59VaN:E1S5bP[ZFEh1Zn<GHQRU[l1]j=8MMN4NmgB33U<bGLYc
NmFNThCKkSgfaHFDcQS5U^LnBDJWhAcW74aWWFO[NS2X1`:6GlQe^96@LJKI;YmL
/6V8;o6^Lj]0<1le]f5HJ7XAK>ka67OeSR6=;TM3gk:PcFZ[M7Wf06U5B?Iif>S1
GK=jaRdfN[JLkCTg?>b5nci]?03C>=fNOnh_dIfFd[1Z^/kBoQoM:jgnaTGNAZCY
JT=?>>JZSBdG]:an`j2`6oYR=FH=Q<5e<DngiLga`^<F;Vdc2?RClVIi6k[2/k73
8:>ND]LVI7=S7j36/`Ec:[S]/ZEWic<JKG76G6:NcM0@ndN0fiX4Y/kBgN7IEQUb
NSbaCOG_HhITngV3QZ;7SE4VnWIHC6EmNS2VU:FR?^>2mPGBaOD8SBd8B[baIFU?
So>2_UT8Mcdm/kcZ[9i`CnM@M<_UG]G]kAU6QUSG/jh1PLZjnd?ATC^bmEUgQZ3:
:SHM?/jY]]o;KU_@[k7K5Re]6lJ;3OFfU[H1I:1ehMY@ObkjfXIE8/fTlW=DPdLe
F]C8/2/6^=g/bQkFR;JH_:99<=_;lDk3Y5U<X35J?/@]V]_T2hE2Tg5P<I9NRgh^
_DH;0Bl1@]8BJQ7oQ?>UT_HJKEj9O9S0J?PL?^9P49iJZ<Klf/9aFXTh[f`h/NbP
F;mBnYPmQ6chBF6Z/1>iO:KDR`jL4oRHP`]SI:YjV[=WK?8@?jUUT2@n8i1C5YmQ
U6VgBLm`@GO/o`B?e:NZaZ[V^dmDcA^[XV[DgFM@C2Wf97VBlU3PcA2MDHGA<iY4
gi0ZSV8E?86@]1a?FC8iFI[FL]S1]3RVaZf;ndQhGaBKhZhEmlLMRS/N9nD;0M7_
F28/LMh_o/`Y>a`D=hLJKG?]FYb=k0jI>Ad>;]U/4fE7ZR`kA46Hb1fYW3/L@c`d
8=ZM@gSFC<2k8T4B^DfF^F2g3O6K=9LZKiIi/gaHi_:cK1c<8_2@iUAh4Eo7Sg0A
6LDn;I4LVV>Mhi1398OK`Ag?8A=bl@7n36D4<mdWf[]?]FLL<b/Iaj1jUK^Z^RZi
//R``K6]DV7`AniG]QIV64QfEeE]OJFZglK[F]Xd]d=;bRacn1eaIDd>iY14UYAL
BNg1H6Q:<N]^KnmVjjVKN@@?ljAh1869ZF??jY43`TF/jL_87iL/SSc:jR??BB>W
In4aKokHP76g5/:RCl6RbLSEoCBVcE@3K8VKkFA?:]/3X`5aAMc?K4oBXH3HV]:Z
Q5g70f;@iH/[3PPYORG7UNYcfC=b54DQUPXoBTdac9K^>nQWO]Eof<n;o4engCoZ
5og:Q1cd`C4hG/j2JG8bhDF/>l>_fUVAOBgN4;jAjmL2S1;L2FY2LD8hXBmQOh:L
L=Vj00_TS?1kl74UEd/Ja@<E;bH=CkX2EDfRm16nRkO2[_2Wm^jaXnkfDng[Sl74
ao3>aW@[`kFB:]^kRkYAREWG]1]/9d]El3SFSQne/niBiRU9cn7SDVeb6[8QVnPE
BT^V8Vo:mnEk_H;7ZW/m2eTY>oUHcN[ki]mfEoOVnb;olnW1?cmdFkdf`g?3GmmV
gVMne;SjQ/SmdXPcLNUmUehgF:Sd[KSif2[QN`D[:R]VamW>n8YFElgY<?KMBm4o
Bem;kn5=`X1Ff4A=C4_@4TDi?Cdmj0PjPjVcYJK4Re?WIXChDV5Yg7f>N6bRQ:K4
STBN><9nBLWl3LgY4X[`o:g17PHY4jCYXX?lJmUnaY]H1n_3noLK4of6HGW26mX4
MV@2DbMX4iXWQ2N84m;lV]`/QfG/FcMlNXPo>3Rn//CHW[2Q^k]moHUfV;<MOSYf
];ejk4Ak9NaVf0`6TfcTEBVY;3Vg]4A<Uo;c_A=]/5hJS2INahY3THNoR_`cl/hK
K=GkGk;l[<SQS=_GonRg=ogRQZ]Oi^k2[b?O/7YFMY[eOAcmN?bF3OM7W_ni?WXo
/^d@O?9=n6@B:OB@=_6F33J=bY<Kde^CFiFALL?Y1lHMB7<XbLTa[d]9=S`[RN`i
YVMU`LOPFIUnL[ZMg9VUNISZHO^a:ICWh4K9N<g2N?fo^Y9:jD=lEcld=eDo>WId
_[^mNofYmWTGN5;<PB`3F?hRST_U/TffNGg@Nm[Di9RkQ>0TMn`X_7CKeH/;mmkN
mLAU;coa`1?o<C=dgLZiIKO/TDHTAlG:^hJ_>QJiNgF;?nf;BAD;F<8c3cnBUFch
A@//l2]H`4FOJL5FAio@9oNia:T>SF]2ZbSJVNYDGM=8U>`>DG@hHXJ`BLK>BYC]
AOHV^fhOaH]gQb36]YdCTNgeOBicelTS71l_l@e_J[W=Z;YhkEk=6HJeS8dVl5X]
YATfi6j4]FH^m/6RFO6RHCg7Me/_c[;Nj_>]MjZmOOflXbOJSih87_fGcFR4^YPU
iK<k4<JD4KY<J64UHWGYVJmVlJm;aac;Q<EUd/S9b>39b?ZCQWFJHIeKH1d7kMDb
kJaEK;Go]d>dBj;SGfbaEkK7;:0iXH?3DWj8enhkI6>jSD7i>U?Me5i;gE6lBLQB
GJcIaEcRLg1b1`mmUkLhcL23V7Nn`TIL=cG^S^U[QIioEoIKEI]IZLS;aP[VlUM;
ajKOI6RioNAH;gCL6of;K@hRPhNeh?DnKUE:Y@OO?KG^U<Y<`NnZ5>H8KJj]>Co;
NCaW^n;Hc`Mc^<bISM/4=g=c]i2NiLia:fjeP?_R2g<V:M=]5HTEkTZUVBe;G>K^
HgdiSbYmj^?d9=l]O/PoE4jcW:AabJZRC>@<ib1CE2j=EoMPeaPniF:ZJGMlf1^?
;i^J@g9d93?l9A/aIia1BA3hA3oSK_3GJ^>XREPcmN7ECQCWN:KbaSJE8GW>gM]<
fk0m3Ih9bGh]RE4BLbNaY1gNC;oVJ7J47OQG3n?<A23J=a4OA2Hj:hOiDjJMZf91
jBA>>/BT/OHCIU`gS1edSiX1Z[]j3;BRmZZamR[4ZNC:[@V5@@T7:LFR5^^VkWJl
3lHYRO2^n_:CbZI=YGl;Gm>VNHBKNNo=6b=kmTB>gogZhR_H3b8AEUXBnD_NSQoM
Lj9Wigmf_SUgLZA7B1bkXg7E3gNbjPmOnH:9GoaA_Oj6nb<_?COL?bgo8l=G4L]/
>NI>?Z`E;W4fag>kf<YKKJfbB?1>5k=94WLhWH[;W^YbfBG>5D5<5@AlA30<WbWK
R^6WX]?U@P[R/<?9^MdU2Vkk2k`NhD54RO@:>DQZQn^Pjk1;>>aRi>Y3;NXBGD=/
mM=J?8]7FQ;BDTJ5@`8_5SBQFA24ZSQG^V36_>_Pa37C8]Yg[coV?^XfS6XNX6Ib
PR8II_efeijGWQPYRWV6FXV7P=B3NLB;agimNnAMQ<39VoRdJmSTb=^AMoVf/FiY
I>`0WgYj5Rb3c9<o2L/8M6RH97cB[k^hC38nkEM[5Zjjb<:UIAH^:SJaE^>KG=H[
<C^n4VYB:fnF`]9VJK_d6_l;?h8gM75^ZD?ZTgCYT2AY4^>240^?R0226@7hlhKE
/;?Qe3P9e7Eh5kbMM1:=a29<PY_H4F9Qd3Sm@K`P]<4ljc>?IXfI>cbS6XWK]bO2
NYbFe]L2K71f/J5li6dSfh:RN1]g0^33>mW_nSU1c:Dl_<Wf8@^KA04:hZfNlL>>
0aPo6fDBcFVkY6k1PV3=nZk>eI=[ejiN<FMSinZ^iO=Jj?l0gcHGO0YUKVAcM79U
HFd:IFiTKf9Z2S4d830PKf9Z2SHh<SD:IFiTKf9Z2S4e830PKf9Z2RQ]HF=?Db1F
IG9cJFm^834`;S4d;SHPG2Q2MFU/I20a>4Le<3<cG2TPDGEQLWAj8514AT=_KWAU
N7@Y2VE^I6mRJPXa=R0`86mRJPXXA3Xb<38`<C8`>C0`<c4b>EX`<2L`<2LY2VE^
I6mRJPXa830PKf9Z2S`l82m@LVmTMF=ULR0a=B0`858P;d=bIF5dJFm^A65dIB0a
=R0`858P;de_I4AQM6DP<CHP<21B83hn2VE^I6mRJPYhLVEV2S0P<CL:<30`<30`
<30`<20f=CDc=B1V80X`<30`<34a=cHe830`<30`86hP2S0`<30`<34a<c4P<30`
<30PKR0:<30`<30`=34`<R0`<30`<21^80X`<30`<30`<38b830`<30`86hP2S0`
<30`<34a<C4P<30`<30PKR0:<30`<30`<C8c=B0`<30`<21^80X`<30`<30d<3Hg
830`<30`86hP2S0`<30`<3@b<cDP<30`<30PKR0:<30`<30`<C<c<R0`<30`<21^
80X`<30`<30d<3@f830`<30`86hP2S0`<30`<3@a>3DP<30`<30PKR0:<30`<30`
=3@e<20`<30`<21^80X`<30`<30d=c4a830`<30`86hP2S0`<30`<C4f<SHP<30`
<30PKR0:<30`<30a<CHd=b0`<30`<21^80X`<30`<34a=c8c830`<30`86hP2WAb
HFU/IG8:?3`P;e=YNVDP<CLP;e9_Kg@P<C4P<21B82m9KVI_834P<21B82m9A21K
83`gISMV>FH`Hf8iHC1U=S8hHSQUISHc>6Dd<FIR<3LcHch:?3MV=fHiIS1SHSUQ
<6Df<SQR>6EV=S<hIC@aIV8`=c=S?R1M83hn2W=dHG9dN79UIPXa<CPd<0XU9DE?
APX\>"], "Graphics",
   GeneratedCell->False,
   CellAutoOverwrite->False,
   ImageSize->{252, 189},
   ImageMargins->{{164.45703125, 0.}, {0., -7.07421875}},ExpressionUUID->
   "021fe669-d1bd-491e-875c-db050a36468c"]}]], "Text",
 CellChangeTimes->{{3.8156609506852617`*^9, 3.8156609731963797`*^9}, {
   3.816462695289666*^9, 3.8164626988159447`*^9}, 3.816466372101927*^9, {
   3.850476220731615*^9, 
   3.850476222338129*^9}},ExpressionUUID->"04ba5bdd-4f3f-4dab-9c2e-\
3fe6017dc953"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lenAB", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"Pa", ",", "Pb"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenBC", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"Pb", ",", "Pc"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenCD", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"Pc", ",", "Pd"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenDA", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"Pd", ",", "Pa"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenAE", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"Pa", ",", "Pe"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenBE", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"Pb", ",", "Pe"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenCE", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"Pc", ",", "Pe"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lenDE", "=", 
    RowBox[{"dist", "[", 
     RowBox[{"Pd", ",", "Pe"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Get", " ", "the", " ", "symbolic", " ", "coordinates", " ", "for", " ", 
    "the", " ", "four", " ", "centers"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sF", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"bary1", "*", "Pa"}], "+", 
       RowBox[{"bary2", "*", "Pb"}], "+", 
       RowBox[{"bary3", "*", "Pe"}]}], ")"}], "/", "barySum"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "lenBE"}], ",", 
      RowBox[{"b", "\[Rule]", "lenAE"}], ",", 
      RowBox[{"c", "\[Rule]", "lenAB"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sG", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"bary1", "*", "Pb"}], "+", 
       RowBox[{"bary2", "*", "Pc"}], "+", 
       RowBox[{"bary3", "*", "Pe"}]}], ")"}], "/", "barySum"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "lenCE"}], ",", 
      RowBox[{"b", "\[Rule]", "lenBE"}], ",", 
      RowBox[{"c", "\[Rule]", "lenBC"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sH", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"bary1", "*", "Pc"}], "+", 
       RowBox[{"bary2", "*", "Pd"}], "+", 
       RowBox[{"bary3", "*", "Pe"}]}], ")"}], "/", "barySum"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "lenDE"}], ",", 
      RowBox[{"b", "\[Rule]", "lenCE"}], ",", 
      RowBox[{"c", "\[Rule]", "lenCD"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sI", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"bary1", "*", "Pd"}], "+", 
       RowBox[{"bary2", "*", "Pa"}], "+", 
       RowBox[{"bary3", "*", "Pe"}]}], ")"}], "/", "barySum"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "lenAE"}], ",", 
      RowBox[{"b", "\[Rule]", "lenDE"}], ",", 
      RowBox[{"c", "\[Rule]", "lenDA"}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.815661387716498*^9, 3.8156615010146523`*^9}, {
   3.81566160607171*^9, 3.815661611046569*^9}, {3.8156616927911587`*^9, 
   3.815661699214929*^9}, {3.815661841335532*^9, 3.815661925647656*^9}, 
   3.815662103644033*^9, {3.815662460580462*^9, 3.815662518195291*^9}, {
   3.815662565763628*^9, 3.815662629779756*^9}, {3.815664082697843*^9, 
   3.815664090775828*^9}, {3.815664144065123*^9, 3.815664155984667*^9}, {
   3.816464357959372*^9, 3.8164643635645514`*^9}, {3.816465285047518*^9, 
   3.8164653339757547`*^9}, {3.816466090418483*^9, 3.8164661133853188`*^9}, {
   3.816467403742345*^9, 3.8164674096454287`*^9}, {3.8164674507103863`*^9, 
   3.816467473789586*^9}, {3.850401478390545*^9, 3.850401508501005*^9}, {
   3.850401846903339*^9, 3.8504018486064463`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"c7cea900-0b63-49ac-8fc9-c28887904f3f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Add", " ", "these", " ", "points", " ", "to", " ", "our", " ", 
    "illustrative", " ", "figure", " ", "using", " ", "a", " ", "simple", " ",
     "center", " ", "function"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"for", " ", "our", " ", "figure"}], ",", " ", 
    RowBox[{"use", " ", "the", " ", "symmedian", " ", "point"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "step", " ", "is", " ", "not", " ", "needed", " ", "for", " ",
     "the", " ", "proof"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"figF", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", "a"}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"symmedian", " ", "point"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pF", "=", 
     RowBox[{
      RowBox[{"sF", "/.", 
       RowBox[{"f", "\[Rule]", "figF"}]}], "/.", "figCoords"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pG", "=", 
     RowBox[{
      RowBox[{"sG", "/.", 
       RowBox[{"f", "\[Rule]", "figF"}]}], "/.", "figCoords"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pH", "=", 
     RowBox[{
      RowBox[{"sH", "/.", 
       RowBox[{"f", "\[Rule]", "figF"}]}], "/.", "figCoords"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pI", "=", 
     RowBox[{
      RowBox[{"sI", "/.", 
       RowBox[{"f", "\[Rule]", "figF"}]}], "/.", "figCoords"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"points", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{"pF", ",", "pG", ",", "pH", ",", "pI"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<F\>\"", ",", "pF", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<G\>\"", ",", "pG", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<H\>\"", ",", "pH", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3"}], ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<I\>\"", ",", "pI", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
       "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lines", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"Blue", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"pF", ",", "pG"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pH", ",", "pI"}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", "Green", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"pF", ",", "pI"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pG", ",", "pH"}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", "Red", ",", "Dashed", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"pF", ",", "pH"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pG", ",", "pI"}], "}"}]}], "}"}], "]"}]}], 
       "\[IndentingNewLine]", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"quad", ",", "points", ",", "lines"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.815662121889491*^9, 3.815662179057414*^9}, {
   3.8156623720757227`*^9, 3.815662448706707*^9}, {3.815662687244935*^9, 
   3.8156627885161667`*^9}, {3.8156628214615097`*^9, 3.815662824788678*^9}, {
   3.8156628571094217`*^9, 3.815662886724581*^9}, {3.815662932765666*^9, 
   3.815662935316457*^9}, {3.815662966415786*^9, 3.815663171981433*^9}, {
   3.8156632514395847`*^9, 3.815663481583969*^9}, {3.8156645570750103`*^9, 
   3.815664617305335*^9}, {3.815664815458685*^9, 3.81566481585273*^9}, {
   3.8164627890102997`*^9, 3.816462796273087*^9}, {3.8164628868495703`*^9, 
   3.816462969757353*^9}, 3.816463293803825*^9, {3.816463358933813*^9, 
   3.816463480171934*^9}, {3.81646352447656*^9, 3.816463535298666*^9}, {
   3.816463639372245*^9, 3.8164636440668592`*^9}, {3.816463725523726*^9, 
   3.816463765427142*^9}, {3.816463858812983*^9, 3.816463948955366*^9}, 
   3.816464043789238*^9, {3.8164644141422157`*^9, 3.8164644277243643`*^9}, {
   3.8164646986724854`*^9, 3.816464714809638*^9}, {3.8164653613771667`*^9, 
   3.8164653619274273`*^9}, {3.8164661569787617`*^9, 3.816466157353188*^9}, {
   3.816467531430943*^9, 3.816467537565777*^9}, {3.8164678918074913`*^9, 
   3.816467897830579*^9}, {3.816515889199285*^9, 3.816515894006166*^9}, {
   3.8165187526197233`*^9, 3.816518754282189*^9}, {3.817204929716588*^9, 
   3.817204932178385*^9}, {3.817379895332776*^9, 3.8173799618846607`*^9}, {
   3.8503084285166597`*^9, 3.850308469843956*^9}, 3.850310996837255*^9, {
   3.850401519751309*^9, 3.850401534477363*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"713cfbd3-2529-45e2-8882-82288ff468e7"],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], AbsolutePointSize[6], Thickness[Large], 
    LineBox[NCache[{{{1 - 2 5^Rational[1, 2], 0}, {-1, -2}}, {{-1, -2}, {1, 
       0}}, {{1, 0}, {1, 
       2}}, {{1, 2}, {
        1 - 2 5^Rational[1, 2], 0}}}, {{{-3.4721359549995796`, 
         0}, {-1, -2}}, {{-1, -2}, {1, 0}}, {{1, 0}, {1, 
       2}}, {{1, 2}, {-3.4721359549995796`, 0}}}]], 
    {RGBColor[1, 0, 0], 
     LineBox[NCache[{{{1 - 2 5^Rational[1, 2], 0}, {1, 0}}, {{-1, -2}, {1, 
        2}}}, {{{-3.4721359549995796`, 0}, {1, 0}}, {{-1, -2}, {1, 2}}}]]}, 
    {GrayLevel[0], 
     PointBox[NCache[{{1 - 2 5^Rational[1, 2], 0}, {-1, -2}, {1, 0}, {1, 
        2}}, {{-3.4721359549995796`, 0}, {-1, -2}, {1, 0}, {1, 2}}]]}, 
    {RGBColor[1, 0, 0], PointBox[{0, 0}]}, 
    {GrayLevel[0], 
     InsetBox["\<\"A\"\>", 
      NCache[{1 - 2 5^Rational[1, 2], 0}, {-3.4721359549995796`, 
        0}], {2, -1}], InsetBox["\<\"B\"\>", {-1, -2}, {2, 2}], 
     InsetBox["\<\"C\"\>", {1, 0}, {-2, 2}], 
     InsetBox["\<\"D\"\>", {1, 2}, {-3, -1}], 
     InsetBox["\<\"E\"\>", {0, 0}, {1, -1}]}}, {
    PointBox[NCache[{{(
         5 (1 - 2 5^Rational[1, 2]) - (-1 + 2 5^Rational[1, 2])^2)/(
        9 + (-2 + 2 5^Rational[1, 2])^2 + (-1 + 
          2 5^Rational[1, 2])^2), (-2) (-1 + 2 5^Rational[1, 2])^2/(
        9 + (-2 + 2 5^Rational[1, 2])^2 + (-1 + 2 5^Rational[1, 2])^2)}, {
       Rational[2, 7], Rational[-1, 7]}, {
       Rational[3, 5], Rational[
        1, 5]}, {(29 + (-1 + 2 5^Rational[1, 2])^2)^(-1) (
         5 (1 - 2 5^Rational[1, 2]) + (-1 + 2 5^Rational[1, 2])^2), 
        2 (-1 + 2 5^Rational[1, 2])^2/(
        29 + (-1 + 
          2 5^Rational[
             1, 2])^2)}}, {{-1.082791929139295, -0.8875213544535451}, {
      0.2857142857142857, -0.14285714285714285`}, {0.6, 
      0.2}, {-0.12921343578093994`, 0.5872860451322516}}]], 
    InsetBox["\<\"F\"\>", 
     NCache[{(5 (1 - 2 5^Rational[1, 2]) - (-1 + 2 5^Rational[1, 2])^2)/(
       9 + (-2 + 2 5^Rational[1, 2])^2 + (-1 + 
         2 5^Rational[1, 2])^2), (-2) (-1 + 2 5^Rational[1, 2])^2/(
       9 + (-2 + 2 5^Rational[1, 2])^2 + (-1 + 
         2 5^Rational[
            1, 2])^2)}, {-1.082791929139295, -0.8875213544535451}], {2, 0}], 
    InsetBox["\<\"G\"\>", 
     NCache[{Rational[2, 7], Rational[-1, 7]}, {
      0.2857142857142857, -0.14285714285714285`}], {0, 2}], 
    InsetBox["\<\"H\"\>", 
     NCache[{Rational[3, 5], Rational[1, 5]}, {0.6, 0.2}], {-3, 0}], 
    InsetBox["\<\"I\"\>", 
     NCache[{(29 + (-1 + 2 5^Rational[1, 2])^2)^(-1) (
        5 (1 - 2 5^Rational[1, 2]) + (-1 + 2 5^Rational[1, 2])^2), 
       2 (-1 + 2 5^Rational[1, 2])^2/(
       29 + (-1 + 2 5^Rational[1, 2])^2)}, {-0.12921343578093994`, 
      0.5872860451322516}], {3, -1}]}, {
    {RGBColor[0, 0, 1], 
     LineBox[NCache[{{{(
           5 (1 - 2 5^Rational[1, 2]) - (-1 + 2 5^Rational[1, 2])^2)/(
          9 + (-2 + 2 5^Rational[1, 2])^2 + (-1 + 
            2 5^Rational[1, 2])^2), (-2) (-1 + 2 5^Rational[1, 2])^2/(
          9 + (-2 + 2 5^Rational[1, 2])^2 + (-1 + 2 5^Rational[1, 2])^2)}, {
         Rational[2, 7], Rational[-1, 7]}}, {{
         Rational[3, 5], Rational[
          1, 5]}, {(29 + (-1 + 2 5^Rational[1, 2])^2)^(-1) (
           5 (1 - 2 5^Rational[1, 2]) + (-1 + 2 5^Rational[1, 2])^2), 
          2 (-1 + 2 5^Rational[1, 2])^2/(
          29 + (-1 + 
            2 5^Rational[
               1, 2])^2)}}}, {{{-1.082791929139295, -0.8875213544535451}, {
       0.2857142857142857, -0.14285714285714285`}}, {{0.6, 
       0.2}, {-0.12921343578093994`, 0.5872860451322516}}}]]}, 
    {RGBColor[0, 1, 0], 
     LineBox[NCache[{{{(
           5 (1 - 2 5^Rational[1, 2]) - (-1 + 2 5^Rational[1, 2])^2)/(
          9 + (-2 + 2 5^Rational[1, 2])^2 + (-1 + 
            2 5^Rational[1, 2])^2), (-2) (-1 + 2 5^Rational[1, 2])^2/(
          9 + (-2 + 2 5^Rational[1, 2])^2 + (-1 + 2 5^Rational[1, 2])^2)}, {(
            29 + (-1 + 2 5^Rational[1, 2])^2)^(-1) (
           5 (1 - 2 5^Rational[1, 2]) + (-1 + 2 5^Rational[1, 2])^2), 
          2 (-1 + 2 5^Rational[1, 2])^2/(
          29 + (-1 + 2 5^Rational[1, 2])^2)}}, {{
         Rational[2, 7], Rational[-1, 7]}, {
         Rational[3, 5], Rational[
          1, 5]}}}, {{{-1.082791929139295, -0.8875213544535451}, \
{-0.12921343578093994`, 0.5872860451322516}}, {{
       0.2857142857142857, -0.14285714285714285`}, {0.6, 0.2}}}]]}, 
    {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
     LineBox[NCache[{{{(
           5 (1 - 2 5^Rational[1, 2]) - (-1 + 2 5^Rational[1, 2])^2)/(
          9 + (-2 + 2 5^Rational[1, 2])^2 + (-1 + 
            2 5^Rational[1, 2])^2), (-2) (-1 + 2 5^Rational[1, 2])^2/(
          9 + (-2 + 2 5^Rational[1, 2])^2 + (-1 + 2 5^Rational[1, 2])^2)}, {
         Rational[3, 5], Rational[1, 5]}}, {{
         Rational[2, 7], 
          Rational[-1, 7]}, {(29 + (-1 + 2 5^Rational[1, 2])^2)^(-1) (
           5 (1 - 2 5^Rational[1, 2]) + (-1 + 2 5^Rational[1, 2])^2), 
          2 (-1 + 2 5^Rational[1, 2])^2/(
          29 + (-1 + 
            2 5^Rational[
               1, 2])^2)}}}, {{{-1.082791929139295, -0.8875213544535451}, {
       0.6, 0.2}}, {{
       0.2857142857142857, -0.14285714285714285`}, {-0.12921343578093994`, 
       0.5872860451322516}}}]]}}}]], "Output",
 CellChangeTimes->{
  3.815663275757093*^9, {3.815663320225317*^9, 3.815663365112501*^9}, {
   3.815663410317318*^9, 3.815663482068825*^9}, 3.8156640957418833`*^9, {
   3.81566425126334*^9, 3.815664269046691*^9}, 3.815664648394862*^9, 
   3.815664856154194*^9, 3.816462970728364*^9, 3.816463080802454*^9, 
   3.816463294895287*^9, {3.816463476062026*^9, 3.8164634809733353`*^9}, {
   3.816463524988563*^9, 3.816463536209791*^9}, {3.8164637452685547`*^9, 
   3.816463766373105*^9}, 3.8164638948750067`*^9, {3.816463930445312*^9, 
   3.816463949875998*^9}, 3.816464044364971*^9, 3.816464429468474*^9, {
   3.816464715581526*^9, 3.8164647356303997`*^9}, 3.816465384862759*^9, 
   3.816466175149794*^9, 3.816466351169098*^9, 3.816467417415003*^9, {
   3.8164674585103083`*^9, 3.816467479333193*^9}, 3.8164675464074173`*^9, 
   3.8164678988429613`*^9, {3.8165148361947403`*^9, 3.816514863425167*^9}, 
   3.8165155900391207`*^9, 3.8165157345717297`*^9, {3.8165158975265627`*^9, 
   3.81651592294133*^9}, 3.816518690649674*^9, 3.816518762924447*^9, 
   3.816531949781299*^9, 3.8165347982278757`*^9, 3.81653494950203*^9, 
   3.8165367555069647`*^9, 3.816549555993355*^9, 3.816554534738628*^9, 
   3.81720186693859*^9, 3.817203678748114*^9, 3.817203711122027*^9, 
   3.8172042694425783`*^9, 3.817204638542727*^9, {3.817204908119493*^9, 
   3.817204933076929*^9}, 3.817219785810746*^9, {3.817379906747785*^9, 
   3.817379962360981*^9}, 3.817380062024741*^9, {3.817380158665976*^9, 
   3.8173801849019003`*^9}, 3.817381365005926*^9, 3.8173846635439777`*^9, 
   3.8173847339234247`*^9, 3.817384786978799*^9, 3.817387747669712*^9, 
   3.817390044557222*^9, 3.817390244907435*^9, 3.817390391392181*^9, 
   3.81739058160493*^9, 3.817391611239596*^9, 3.81739210250627*^9, 
   3.817478213220179*^9, 3.850308475021591*^9, 3.850308890452951*^9, 
   3.8503103972293997`*^9, 3.850310485563078*^9, 3.850311002582596*^9, 
   3.850311418256613*^9, {3.85031152095544*^9, 3.850311560943492*^9}, 
   3.850312153830852*^9, 3.850312337460504*^9, 3.8503124183587933`*^9, {
   3.8503125138179607`*^9, 3.850312541234692*^9}, 3.8503162402617693`*^9, 
   3.85040024235036*^9, 3.850401806715081*^9, 3.850402193993841*^9, 
   3.850403744274446*^9, 3.850410620984145*^9, 3.8504762712545843`*^9, 
   3.8504763416803627`*^9, {3.850580785617324*^9, 3.850580800530572*^9}, 
   3.850649766095439*^9, 3.850757196187806*^9, 3.850759467949597*^9, 
   3.8512567127464113`*^9, 3.851256764303916*^9, 3.8512579470061274`*^9, 
   3.85126012164349*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"bf20de7c-1b0c-4d50-abc3-a912170948db"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "the", " ", "slopes", " ", "of", " ", "the", " ", 
    "diagonals"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"slopeFH", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"sH", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", 
        RowBox[{"sF", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"sH", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        RowBox[{"sF", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeGI", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"sG", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", 
        RowBox[{"sI", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"sG", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        RowBox[{"sI", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"productOfSlopes", "=", 
     RowBox[{"slopeFH", "*", "slopeGI"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.850322639228096*^9, 3.850322697840695*^9}, {
  3.850322856962872*^9, 3.8503228590574636`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"5dd6f535-967b-487b-9db9-cd62760a2753"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Note", " ", "that", " ", "the", " ", "central", " ", "quadrilateral", " ",
     "is", " ", "not", " ", "necessarily", " ", "orthodiagonal"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"numericProductOfSlopes", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"productOfSlopes", "/.", 
        RowBox[{"f", "->", "figF"}]}], "/.", "figCoords"}], "//", "N"}]}], 
    ";"}], "\[IndentingNewLine]", "numericProductOfSlopes"}]}]], "Input",
 CellChangeTimes->{{3.8503218384065027`*^9, 3.850321896488906*^9}, {
   3.850322408809058*^9, 3.850322432959783*^9}, {3.850322773434289*^9, 
   3.8503227935534153`*^9}, {3.850322829826659*^9, 3.850322830625092*^9}, {
   3.8503228710748*^9, 3.8503228844986687`*^9}, {3.850322965250971*^9, 
   3.850323001754963*^9}, {3.85040951389107*^9, 3.850409524286318*^9}, 
   3.8504756437292967`*^9, 3.850476435694084*^9, 3.8504764701292353`*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"a9cd24ac-33fd-46d5-aead-445dd7e49a43"],

Cell[BoxData[
 RowBox[{"-", "1.1372159953854875`"}]], "Output",
 CellChangeTimes->{
  3.85032288551582*^9, {3.850322998672515*^9, 3.8503230028240223`*^9}, 
   3.850331289827099*^9, 3.850367476685074*^9, 3.8503735676391172`*^9, 
   3.85038287668193*^9, 3.8503919802323713`*^9, 3.850402043284421*^9, 
   3.8504021166287317`*^9, 3.850402194142832*^9, 3.850403840290118*^9, 
   3.850409471662073*^9, {3.8504095150082693`*^9, 3.850409525465934*^9}, 
   3.850409669007843*^9, 3.850409835986038*^9, 3.850409943327735*^9, 
   3.850410147185019*^9, 3.850410178152935*^9, 3.850410251624864*^9, 
   3.850410331264875*^9, {3.850410390523424*^9, 3.850410419168539*^9}, 
   3.8504105289529953`*^9, 3.8504106211287622`*^9, 3.850476400950192*^9, 
   3.850476471001485*^9, 3.850580812326132*^9, 3.8506497661101227`*^9, 
   3.850757196288055*^9, 3.850759467963777*^9, 3.851256712778921*^9, 
   3.8512567643357267`*^9, 3.851257947056797*^9, 3.851260121673958*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"366f7f7d-0d51-48e0-80c0-181bdab79b1d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Theorem 5.15: center function Cos[B]Cos[C]+k Cos[A] implies FGHI is \
orthodiagonal\
\>", "Section",
 CellChangeTimes->{{3.851257617085289*^9, 3.851257643876066*^9}, 
   3.85125777766862*^9, {3.851259735692519*^9, 
   3.851259763583303*^9}},ExpressionUUID->"0f0ef62d-c66b-480e-9286-\
bd25211831af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"abcFn", "=", 
  RowBox[{"convertToABC", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", "B", "]"}], 
     RowBox[{"Cos", "[", "C", "]"}]}], "+", 
    RowBox[{"k", " ", 
     RowBox[{"Cos", "[", "A", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8512600000789623`*^9, 3.8512600061655293`*^9}, {
  3.851260041582959*^9, 3.851260054901395*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"73fd5c51-061b-496c-ba28-ac4405cbd368"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "-", 
       SuperscriptBox["c", "2"]}], ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["a", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "k"}]}], ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["b", "2"], "+", 
      SuperscriptBox["c", "2"]}], ")"}], " ", "k"}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "2"], " ", "b", " ", "c"}]]], "Output",
 CellChangeTimes->{
  3.851259768626322*^9, 3.851260009122427*^9, {3.8512600421678333`*^9, 
   3.851260056097581*^9}, 3.851260121703479*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"25ef5d72-5f8a-45a3-9ac9-e1e79dc91e68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"abcFn", "=", 
  RowBox[{"abcFn", "*", "4", "*", 
   RowBox[{"a", "^", "2"}], "*", 
   RowBox[{"b", "^", "2"}], "*", 
   RowBox[{"c", "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.85126001575878*^9, 3.85126002507727*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"419ff430-3d19-46fb-963c-0707d8577630"],

Cell[BoxData[
 RowBox[{"b", " ", "c", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], "-", 
        SuperscriptBox["c", "2"]}], ")"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "k"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       SuperscriptBox["c", "2"]}], ")"}], " ", "k"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.851259791047043*^9, {3.851260026072147*^9, 3.851260059278578*^9}, 
   3.851260121710026*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"4358ce75-f80f-46b8-9ae0-d0dcdd2b3de1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"givenF3", "=", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "->", "abcFn"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"productOfSlopes", "/.", "givenF3"}], "]"}]}], "Input",
 CellLabel->"In[59]:=",ExpressionUUID->"6fe1a0ca-a7fa-4e7a-bbec-58f3a9895e10"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{
  3.851259819841763*^9, {3.851260033913292*^9, 3.851260063473386*^9}, 
   3.8512601218862057`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"78492d4c-d533-44d0-bd34-682c205663ec"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Theorem 5.19: center function (b+c)/a+k implies FGHI is orthodiagonal\
\>", "Section",
 CellChangeTimes->{{3.850367720388095*^9, 3.8503677251030617`*^9}, {
  3.8503677897854433`*^9, 3.850367862617402*^9}, {3.8504023111196527`*^9, 
  3.8504023133991833`*^9}, {3.851257547740082*^9, 
  3.851257577652051*^9}},ExpressionUUID->"505d4006-5ae1-49ef-9d54-\
ffcc4e938306"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "use", " ", "the", " ", "given", " ", "condition", " ", "as", 
    " ", "the", " ", "center", " ", "function"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"givenF1", "=", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "+", "c"}], ")"}], "/", "a"}], "+", "k"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.81720506346701*^9, 3.8172051253142433`*^9}, {
   3.8172051768348513`*^9, 3.817205193314537*^9}, {3.8172053727563887`*^9, 
   3.817205382059059*^9}, {3.8173808592948647`*^9, 3.81738086541411*^9}, {
   3.8173920548160343`*^9, 3.817392059696986*^9}, {3.817392238819682*^9, 
   3.817392245881591*^9}, {3.817392386027884*^9, 3.817392387369844*^9}, {
   3.81747843608337*^9, 3.817478439745685*^9}, {3.8174785936456537`*^9, 
   3.81747859787539*^9}, 3.8504025457537003`*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"be4741a9-f594-45ec-9201-c43bd1ff8c41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[RuleDelayed]", 
  RowBox[{
   FractionBox[
    RowBox[{"b", "+", "c"}], "a"], "+", "k"}]}]], "Output",
 CellChangeTimes->{
  3.817205383121191*^9, 3.817219786200631*^9, 3.817380869122233*^9, 
   3.817384663971994*^9, 3.817384734121406*^9, 3.817384787266623*^9, 
   3.817387747995879*^9, 3.8173900449395847`*^9, 3.817390245225836*^9, 
   3.817390391705298*^9, 3.817390581914713*^9, 3.817391611562098*^9, 
   3.817392102782095*^9, 3.817392247487204*^9, 3.817392389368908*^9, 
   3.817478213680212*^9, 3.817478441299059*^9, 3.817478598395262*^9, 
   3.85030905924467*^9, 3.850309843596888*^9, 3.850310397494874*^9, 
   3.850310485872279*^9, 3.850311921998684*^9, 3.850312154197091*^9, 
   3.850312337738441*^9, 3.8503124186702337`*^9, {3.850312514119074*^9, 
   3.850312541619026*^9}, 3.85031624068705*^9, 3.8504002426681347`*^9, 
   3.8504021942421007`*^9, 3.850402340821672*^9, 3.8504025516792097`*^9, 
   3.850404366434116*^9, 3.850410621224955*^9, 3.850476979080327*^9, 
   3.850580839383409*^9, 3.850649766119021*^9, 3.850757196327014*^9, 
   3.8507594679702682`*^9, 3.851256712786151*^9, 3.851256764342042*^9, 
   3.85125794706594*^9, 3.8512601219330053`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"47325a71-12a0-4ede-aae2-2e6c5b657fd7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "FGHI", " ", "is", " ", "orthodiagonal", " ", "if", " ", "the", " ", 
     "product", " ", "of", " ", "the", " ", "slopes", " ", "of", " ", "FH", 
     " ", "and", " ", "GI", " ", "is"}], " ", "-", "1"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"symbolicProductOfSlopes", "=", 
     RowBox[{"productOfSlopes", "/.", "givenF1"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "symbolicProductOfSlopes", "]"}]}]}]], "Input",
 CellChangeTimes->{3.850402429528145*^9, 3.850402547953463*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"70447667-a813-4eba-a6f7-bec7715346b9"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{3.8504024326120768`*^9, 3.850402554676573*^9, 
  3.8504043826264887`*^9, 3.850410621336453*^9, 3.85047698569486*^9, 
  3.850580841993114*^9, 3.8506497662180977`*^9, 3.8507571964355164`*^9, 
  3.8507594680624638`*^9, 3.851256712883678*^9, 3.851256764424074*^9, 
  3.851257947158071*^9, 3.851260122035345*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"41a06881-8451-4ab9-b83f-027e90f885b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Draw", " ", "a", " ", "figure", " ", "illustrating", " ", "the", " ", 
    "situation"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"quadrilateral", "=", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", 
       RowBox[{"AbsolutePointSize", "[", "6", "]"}], ",", 
       "\[IndentingNewLine]", "Black", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Pa", ",", "Pb"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pb", ",", "Pc"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pc", ",", "Pd"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pd", ",", "Pa"}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", "Red", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Pa", ",", "Pc"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pb", ",", "Pd"}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", "Black", ",", 
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{"Pa", ",", "Pb", ",", "Pc", ",", "Pd"}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", "Red", ",", 
       RowBox[{"Point", "[", "Pe", "]"}], ",", "\[IndentingNewLine]", "Black",
        ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<A\>\"", ",", "Pa", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<B\>\"", ",", "Pb", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<C\>\"", ",", "Pc", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<D\>\"", ",", "Pd", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<E\>\"", ",", "Pe", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"figK", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"quad", "=", 
     RowBox[{
      RowBox[{"Graphics", "[", "quadrilateral", "]"}], "/.", "figCoords"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pF", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"sF", "/.", "givenF1"}], "/.", "figCoords"}], "/.", 
      RowBox[{"k", "\[Rule]", "figK"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pG", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"sG", "/.", "givenF1"}], "/.", "figCoords"}], "/.", 
      RowBox[{"k", "\[Rule]", "figK"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pH", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"sH", "/.", "givenF1"}], "/.", "figCoords"}], "/.", 
      RowBox[{"k", "\[Rule]", "figK"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pI", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"sI", "/.", "givenF1"}], "/.", "figCoords"}], "/.", 
      RowBox[{"k", "\[Rule]", "figK"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"points", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{"pF", ",", "pG", ",", "pH", ",", "pI"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<F\>\"", ",", "pF", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<G\>\"", ",", "pG", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1.5"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<H\>\"", ",", "pH", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<I\>\"", ",", "pI", ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
       "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lines", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"Blue", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"pF", ",", "pG"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pH", ",", "pI"}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", "Green", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"pF", ",", "pI"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pG", ",", "pH"}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", "Red", ",", "Dashed", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"pF", ",", "pH"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pG", ",", "pI"}], "}"}]}], "}"}], "]"}]}], 
       "\[IndentingNewLine]", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"quad", ",", "points", ",", "lines"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.817206626685647*^9, 3.817206657965901*^9}, {
   3.8172067076555023`*^9, 3.817206725213376*^9}, {3.817210929752697*^9, 
   3.817210934415297*^9}, {3.817381852322447*^9, 3.81738186680901*^9}, {
   3.817381928234779*^9, 3.817381938521343*^9}, {3.8174783684371023`*^9, 
   3.8174783818993893`*^9}, {3.8504024806421127`*^9, 3.850402493744297*^9}, {
   3.850402571741178*^9, 3.8504025741287527`*^9}, {3.8504044491129827`*^9, 
   3.850404455918991*^9}, {3.850475661866561*^9, 3.8504756716728697`*^9}, 
   3.8504770147022133`*^9, {3.850477114455222*^9, 3.850477118886238*^9}, {
   3.850477213369287*^9, 3.8504772168631372`*^9}, {3.850477264144039*^9, 
   3.8504773165997972`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"7cd079cd-9a54-4708-96e7-8cbae0795f61"],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], AbsolutePointSize[6], Thickness[Large], 
    LineBox[NCache[{{{1 - 2 5^Rational[1, 2], 0}, {-1, -2}}, {{-1, -2}, {1, 
       0}}, {{1, 0}, {1, 
       2}}, {{1, 2}, {
        1 - 2 5^Rational[1, 2], 0}}}, {{{-3.4721359549995796`, 
         0}, {-1, -2}}, {{-1, -2}, {1, 0}}, {{1, 0}, {1, 
       2}}, {{1, 2}, {-3.4721359549995796`, 0}}}]], 
    {RGBColor[1, 0, 0], 
     LineBox[NCache[{{{1 - 2 5^Rational[1, 2], 0}, {1, 0}}, {{-1, -2}, {1, 
        2}}}, {{{-3.4721359549995796`, 0}, {1, 0}}, {{-1, -2}, {1, 2}}}]]}, 
    {GrayLevel[0], 
     PointBox[NCache[{{1 - 2 5^Rational[1, 2], 0}, {-1, -2}, {1, 0}, {1, 
        2}}, {{-3.4721359549995796`, 0}, {-1, -2}, {1, 0}, {1, 2}}]]}, 
    {RGBColor[1, 0, 0], PointBox[{0, 0}]}, 
    {GrayLevel[0], 
     InsetBox["\<\"A\"\>", 
      NCache[{1 - 2 5^Rational[1, 2], 0}, {-3.4721359549995796`, 
        0}], {2, -1}], InsetBox["\<\"B\"\>", {-1, -2}, {2, 2}], 
     InsetBox["\<\"C\"\>", {1, 0}, {-2, 2}], 
     InsetBox["\<\"D\"\>", {1, 2}, {-3, -1}], 
     InsetBox["\<\"E\"\>", {0, 0}, {-1, 2}]}}, {
    PointBox[NCache[{{((4 + (-2 + 2 5^Rational[1, 2])^2)^Rational[1, 2] (
            4 + (-1 + 3 5^Rational[1, 2]) (4 + (-2 + 2 5^Rational[1, 2])^2)^
              Rational[-1, 2]) + (-1 + 2 5^Rational[1, 2]) (
            4 + (-1 + 2 5^Rational[1, 2])^(-1) (
              5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
               Rational[1, 2])) + 
          5^Rational[1, 2] (4 + 
            5^Rational[-1, 2] (-1 + 
              2 5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
               Rational[1, 2])))^(-1) (-(-1 + 2 5^Rational[1, 2]) (
           4 + (-1 + 2 5^Rational[1, 2])^(-1) (
             5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
              Rational[1, 2])) + 
         5^Rational[1, 2] (1 - 2 5^Rational[1, 2]) (4 + 
           5^Rational[-1, 2] (-1 + 
             2 5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
              Rational[1, 2]))), (-2) (-1 + 2 5^Rational[1, 2]) (
         4 + (-1 + 2 5^Rational[1, 2])^(-1) (
           5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
            Rational[1, 2]))/((4 + (-2 + 2 5^Rational[1, 2])^2)^
          Rational[1, 2] (
          4 + (-1 + 3 5^Rational[1, 2]) (4 + (-2 + 2 5^Rational[1, 2])^2)^
            Rational[-1, 2]) + (-1 + 2 5^Rational[1, 2]) (
          4 + (-1 + 2 5^Rational[1, 2])^(-1) (
            5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
             Rational[1, 2])) + 
        5^Rational[1, 2] (4 + 
          5^Rational[-1, 2] (-1 + 
            2 5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
             Rational[1, 2])))}, {(-4 - 2 2^Rational[1, 2] - 5^Rational[1, 2] + 
         5^Rational[1, 2] (4 + 5^Rational[-1, 2] (1 + 2 2^Rational[1, 2])))/(
        4 + 2 2^Rational[1, 2] + 5^Rational[1, 2] + 
        5^Rational[1, 2] (4 + 5^Rational[-1, 2] (1 + 2 2^Rational[1, 2])) + 
        2 2^Rational[1, 2] (4 + 
          Rational[1, 2] 2^Rational[-1, 2] (1 + 5^Rational[1, 2]))), (-2) (4 + 
         2 2^Rational[1, 2] + 5^Rational[1, 2])/(4 + 2 2^Rational[1, 2] + 
        5^Rational[1, 2] + 
        5^Rational[1, 2] (4 + 5^Rational[-1, 2] (1 + 2 2^Rational[1, 2])) + 
        2 2^Rational[1, 2] (4 + 
          Rational[1, 2] 2^Rational[-1, 2] (1 + 5^Rational[1, 2])))}, {(6 + 
         5^Rational[1, 2] + 5^Rational[1, 2] (4 + 3 5^Rational[-1, 2]))/(6 + 
        5^Rational[1, 2] + 5^Rational[1, 2] (4 + 3 5^Rational[-1, 2]) + 
        2 (4 + Rational[1, 2] (1 + 5^Rational[1, 2]))), 
        2 (6 + 5^Rational[1, 2])/(6 + 5^Rational[1, 2] + 
        5^Rational[1, 2] (4 + 3 5^Rational[-1, 2]) + 
        2 (4 + Rational[1, 2] (1 + 5^Rational[1, 2])))}, {(
          2 6^Rational[1, 2] (4 + 
            Rational[1, 2] 6^Rational[-1, 2] (-1 + 3 5^Rational[1, 2])) + (-1 + 
            2 5^Rational[1, 2]) (
            4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
              2 6^Rational[1, 2])) + 
          5^Rational[1, 2] (4 + 
            5^Rational[-1, 2] (-1 + 2 5^Rational[1, 2] + 
              2 6^Rational[1, 2])))^(-1) ((-1 + 2 5^Rational[1, 2]) (
           4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
             2 6^Rational[1, 2])) + 
         5^Rational[1, 2] (1 - 2 5^Rational[1, 2]) (4 + 
           5^Rational[-1, 2] (-1 + 2 5^Rational[1, 2] + 2 6^Rational[1, 2]))),
         2 (-1 + 2 5^Rational[1, 2]) (
         4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
           2 6^Rational[1, 2]))/(
        2 6^Rational[1, 2] (4 + 
          Rational[1, 2] 6^Rational[-1, 2] (-1 + 3 5^Rational[1, 2])) + (-1 + 
          2 5^Rational[1, 2]) (
          4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
            2 6^Rational[1, 2])) + 
        5^Rational[1, 2] (4 + 
          5^Rational[-1, 2] (-1 + 2 5^Rational[1, 2] + 
            2 6^Rational[
               1, 2])))}}, {{-1.3774440763331732`, -0.7239852530260705}, {
      0.1019102131883999, -0.49822752207291215`}, {0.6423503277082808, 
      0.5243163389583859}, {-0.6143287708998498, 0.6606714982495709}}]], 
    InsetBox["\<\"F\"\>", 
     NCache[{((4 + (-2 + 2 5^Rational[1, 2])^2)^Rational[1, 2] (
           4 + (-1 + 3 5^Rational[1, 2]) (4 + (-2 + 2 5^Rational[1, 2])^2)^
             Rational[-1, 2]) + (-1 + 2 5^Rational[1, 2]) (
           4 + (-1 + 2 5^Rational[1, 2])^(-1) (
             5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
              Rational[1, 2])) + 
         5^Rational[1, 2] (4 + 
           5^Rational[-1, 2] (-1 + 
             2 5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
              Rational[1, 2])))^(-1) (-(-1 + 2 5^Rational[1, 2]) (
          4 + (-1 + 2 5^Rational[1, 2])^(-1) (
            5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
             Rational[1, 2])) + 
        5^Rational[1, 2] (1 - 2 5^Rational[1, 2]) (4 + 
          5^Rational[-1, 2] (-1 + 
            2 5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
             Rational[1, 2]))), (-2) (-1 + 2 5^Rational[1, 2]) (
        4 + (-1 + 2 5^Rational[1, 2])^(-1) (
          5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
           Rational[1, 2]))/((4 + (-2 + 2 5^Rational[1, 2])^2)^
         Rational[1, 2] (
         4 + (-1 + 3 5^Rational[1, 2]) (4 + (-2 + 2 5^Rational[1, 2])^2)^
           Rational[-1, 2]) + (-1 + 2 5^Rational[1, 2]) (
         4 + (-1 + 2 5^Rational[1, 2])^(-1) (
           5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
            Rational[1, 2])) + 
       5^Rational[1, 2] (4 + 
         5^Rational[-1, 2] (-1 + 
           2 5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
            Rational[
             1, 2])))}, {-1.3774440763331732`, -0.7239852530260705}], {2, 0}],
     InsetBox["\<\"G\"\>", 
     NCache[{(-4 - 2 2^Rational[1, 2] - 5^Rational[1, 2] + 
        5^Rational[1, 2] (4 + 5^Rational[-1, 2] (1 + 2 2^Rational[1, 2])))/(4 + 
       2 2^Rational[1, 2] + 5^Rational[1, 2] + 
       5^Rational[1, 2] (4 + 5^Rational[-1, 2] (1 + 2 2^Rational[1, 2])) + 
       2 2^Rational[1, 2] (4 + 
         Rational[1, 2] 2^Rational[-1, 2] (1 + 5^Rational[1, 2]))), (-2) (4 + 
        2 2^Rational[1, 2] + 5^Rational[1, 2])/(4 + 2 2^Rational[1, 2] + 
       5^Rational[1, 2] + 
       5^Rational[1, 2] (4 + 5^Rational[-1, 2] (1 + 2 2^Rational[1, 2])) + 
       2 2^Rational[1, 2] (4 + 
         Rational[1, 2] 2^Rational[-1, 2] (1 + 5^Rational[1, 2])))}, {
      0.1019102131883999, -0.49822752207291215`}], {0, 1.5}], 
    InsetBox["\<\"H\"\>", 
     NCache[{(6 + 5^Rational[1, 2] + 
        5^Rational[1, 2] (4 + 3 5^Rational[-1, 2]))/(6 + 5^Rational[1, 2] + 
       5^Rational[1, 2] (4 + 3 5^Rational[-1, 2]) + 
       2 (4 + Rational[1, 2] (1 + 5^Rational[1, 2]))), 
       2 (6 + 5^Rational[1, 2])/(6 + 5^Rational[1, 2] + 
       5^Rational[1, 2] (4 + 3 5^Rational[-1, 2]) + 
       2 (4 + Rational[1, 2] (1 + 5^Rational[1, 2])))}, {0.6423503277082808, 
      0.5243163389583859}], {-4, 0}], 
    InsetBox["\<\"I\"\>", 
     NCache[{(2 
          6^Rational[1, 2] (4 + 
           Rational[1, 2] 6^Rational[-1, 2] (-1 + 3 5^Rational[1, 2])) + (-1 + 
           2 5^Rational[1, 2]) (
           4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
             2 6^Rational[1, 2])) + 
         5^Rational[1, 2] (4 + 
           5^Rational[-1, 2] (-1 + 2 5^Rational[1, 2] + 
             2 6^Rational[1, 2])))^(-1) ((-1 + 2 5^Rational[1, 2]) (
          4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
            2 6^Rational[1, 2])) + 
        5^Rational[1, 2] (1 - 2 5^Rational[1, 2]) (4 + 
          5^Rational[-1, 2] (-1 + 2 5^Rational[1, 2] + 2 6^Rational[1, 2]))), 
       2 (-1 + 2 5^Rational[1, 2]) (
        4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
          2 6^Rational[1, 2]))/(
       2 6^Rational[1, 2] (4 + 
         Rational[1, 2] 6^Rational[-1, 2] (-1 + 3 5^Rational[1, 2])) + (-1 + 
         2 5^Rational[1, 2]) (
         4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
           2 6^Rational[1, 2])) + 
       5^Rational[1, 2] (4 + 
         5^Rational[-1, 2] (-1 + 2 5^Rational[1, 2] + 
           2 6^Rational[1, 2])))}, {-0.6143287708998498, 
      0.6606714982495709}], {4, 0}]}, {
    {RGBColor[0, 0, 1], 
     LineBox[NCache[{{{((4 + (-2 + 2 5^Rational[1, 2])^2)^Rational[1, 2] (
              4 + (-1 + 3 5^Rational[1, 2]) (4 + (-2 + 2 5^Rational[1, 2])^2)^
                Rational[-1, 2]) + (-1 + 2 5^Rational[1, 2]) (
              4 + (-1 + 2 5^Rational[1, 2])^(-1) (
                5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
                 Rational[1, 2])) + 
            5^Rational[1, 2] (4 + 
              5^Rational[-1, 2] (-1 + 
                2 5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
                 Rational[1, 2])))^(-1) (-(-1 + 2 5^Rational[1, 2]) (
             4 + (-1 + 2 5^Rational[1, 2])^(-1) (
               5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
                Rational[1, 2])) + 
           5^Rational[1, 2] (1 - 2 5^Rational[1, 2]) (4 + 
             5^Rational[-1, 2] (-1 + 
               2 5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
                Rational[1, 2]))), (-2) (-1 + 2 5^Rational[1, 2]) (
           4 + (-1 + 2 5^Rational[1, 2])^(-1) (
             5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
              Rational[1, 2]))/((4 + (-2 + 2 5^Rational[1, 2])^2)^
            Rational[1, 2] (
            4 + (-1 + 3 5^Rational[1, 2]) (4 + (-2 + 2 5^Rational[1, 2])^2)^
              Rational[-1, 2]) + (-1 + 2 5^Rational[1, 2]) (
            4 + (-1 + 2 5^Rational[1, 2])^(-1) (
              5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
               Rational[1, 2])) + 
          5^Rational[1, 2] (4 + 
            5^Rational[-1, 2] (-1 + 
              2 5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
               Rational[1, 2])))}, {(-4 - 2 2^Rational[1, 2] - 5^
           Rational[1, 2] + 
           5^Rational[1, 2] (4 + 
             5^Rational[-1, 2] (1 + 2 2^Rational[1, 2])))/(4 + 
          2 2^Rational[1, 2] + 5^Rational[1, 2] + 
          5^Rational[1, 2] (4 + 5^Rational[-1, 2] (1 + 2 2^Rational[1, 2])) + 
          2 2^Rational[1, 2] (4 + 
            Rational[1, 2] 2^Rational[-1, 2] (1 + 5^Rational[1, 2]))), (-2) (
           4 + 2 2^Rational[1, 2] + 5^Rational[1, 2])/(4 + 2 2^Rational[1, 2] + 
          5^Rational[1, 2] + 
          5^Rational[1, 2] (4 + 5^Rational[-1, 2] (1 + 2 2^Rational[1, 2])) + 
          2 2^Rational[1, 2] (4 + 
            Rational[1, 2] 2^Rational[-1, 2] (1 + 5^Rational[1, 2])))}}, {{(6 + 
           5^Rational[1, 2] + 5^Rational[1, 2] (4 + 3 5^Rational[-1, 2]))/(6 + 
          5^Rational[1, 2] + 5^Rational[1, 2] (4 + 3 5^Rational[-1, 2]) + 
          2 (4 + Rational[1, 2] (1 + 5^Rational[1, 2]))), 
          2 (6 + 5^Rational[1, 2])/(6 + 5^Rational[1, 2] + 
          5^Rational[1, 2] (4 + 3 5^Rational[-1, 2]) + 
          2 (4 + Rational[1, 2] (1 + 5^Rational[1, 2])))}, {(
            2 6^Rational[1, 2] (4 + 
              Rational[1, 2] 
               6^Rational[-1, 2] (-1 + 3 5^Rational[1, 2])) + (-1 + 
              2 5^Rational[1, 2]) (
              4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
                2 6^Rational[1, 2])) + 
            5^Rational[1, 2] (4 + 
              5^Rational[-1, 2] (-1 + 2 5^Rational[1, 2] + 
                2 6^Rational[1, 2])))^(-1) ((-1 + 2 5^Rational[1, 2]) (
             4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
               2 6^Rational[1, 2])) + 
           5^Rational[1, 2] (1 - 2 5^Rational[1, 2]) (4 + 
             5^Rational[-1, 2] (-1 + 2 5^Rational[1, 2] + 
               2 6^Rational[1, 2]))), 
          2 (-1 + 2 5^Rational[1, 2]) (
           4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
             2 6^Rational[1, 2]))/(
          2 6^Rational[1, 2] (4 + 
            Rational[1, 2] 6^Rational[-1, 2] (-1 + 3 5^Rational[1, 2])) + (-1 + 
            2 5^Rational[1, 2]) (
            4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
              2 6^Rational[1, 2])) + 
          5^Rational[1, 2] (4 + 
            5^Rational[-1, 2] (-1 + 2 5^Rational[1, 2] + 
              2 6^Rational[
                 1, 2])))}}}, {{{-1.3774440763331732`, -0.7239852530260705}, {
       0.1019102131883999, -0.49822752207291215`}}, {{0.6423503277082808, 
       0.5243163389583859}, {-0.6143287708998498, 0.6606714982495709}}}]]}, 
    {RGBColor[0, 1, 0], 
     LineBox[NCache[{{{((4 + (-2 + 2 5^Rational[1, 2])^2)^Rational[1, 2] (
              4 + (-1 + 3 5^Rational[1, 2]) (4 + (-2 + 2 5^Rational[1, 2])^2)^
                Rational[-1, 2]) + (-1 + 2 5^Rational[1, 2]) (
              4 + (-1 + 2 5^Rational[1, 2])^(-1) (
                5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
                 Rational[1, 2])) + 
            5^Rational[1, 2] (4 + 
              5^Rational[-1, 2] (-1 + 
                2 5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
                 Rational[1, 2])))^(-1) (-(-1 + 2 5^Rational[1, 2]) (
             4 + (-1 + 2 5^Rational[1, 2])^(-1) (
               5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
                Rational[1, 2])) + 
           5^Rational[1, 2] (1 - 2 5^Rational[1, 2]) (4 + 
             5^Rational[-1, 2] (-1 + 
               2 5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
                Rational[1, 2]))), (-2) (-1 + 2 5^Rational[1, 2]) (
           4 + (-1 + 2 5^Rational[1, 2])^(-1) (
             5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
              Rational[1, 2]))/((4 + (-2 + 2 5^Rational[1, 2])^2)^
            Rational[1, 2] (
            4 + (-1 + 3 5^Rational[1, 2]) (4 + (-2 + 2 5^Rational[1, 2])^2)^
              Rational[-1, 2]) + (-1 + 2 5^Rational[1, 2]) (
            4 + (-1 + 2 5^Rational[1, 2])^(-1) (
              5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
               Rational[1, 2])) + 
          5^Rational[1, 2] (4 + 
            5^Rational[-1, 2] (-1 + 
              2 5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
               Rational[1, 2])))}, {(
            2 6^Rational[1, 2] (4 + 
              Rational[1, 2] 
               6^Rational[-1, 2] (-1 + 3 5^Rational[1, 2])) + (-1 + 
              2 5^Rational[1, 2]) (
              4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
                2 6^Rational[1, 2])) + 
            5^Rational[1, 2] (4 + 
              5^Rational[-1, 2] (-1 + 2 5^Rational[1, 2] + 
                2 6^Rational[1, 2])))^(-1) ((-1 + 2 5^Rational[1, 2]) (
             4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
               2 6^Rational[1, 2])) + 
           5^Rational[1, 2] (1 - 2 5^Rational[1, 2]) (4 + 
             5^Rational[-1, 2] (-1 + 2 5^Rational[1, 2] + 
               2 6^Rational[1, 2]))), 
          2 (-1 + 2 5^Rational[1, 2]) (
           4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
             2 6^Rational[1, 2]))/(
          2 6^Rational[1, 2] (4 + 
            Rational[1, 2] 6^Rational[-1, 2] (-1 + 3 5^Rational[1, 2])) + (-1 + 
            2 5^Rational[1, 2]) (
            4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
              2 6^Rational[1, 2])) + 
          5^Rational[1, 2] (4 + 
            5^Rational[-1, 2] (-1 + 2 5^Rational[1, 2] + 
              2 6^Rational[1, 2])))}}, {{(-4 - 2 2^Rational[1, 2] - 5^
           Rational[1, 2] + 
           5^Rational[1, 2] (4 + 
             5^Rational[-1, 2] (1 + 2 2^Rational[1, 2])))/(4 + 
          2 2^Rational[1, 2] + 5^Rational[1, 2] + 
          5^Rational[1, 2] (4 + 5^Rational[-1, 2] (1 + 2 2^Rational[1, 2])) + 
          2 2^Rational[1, 2] (4 + 
            Rational[1, 2] 2^Rational[-1, 2] (1 + 5^Rational[1, 2]))), (-2) (
           4 + 2 2^Rational[1, 2] + 5^Rational[1, 2])/(4 + 2 2^Rational[1, 2] + 
          5^Rational[1, 2] + 
          5^Rational[1, 2] (4 + 5^Rational[-1, 2] (1 + 2 2^Rational[1, 2])) + 
          2 2^Rational[1, 2] (4 + 
            Rational[1, 2] 2^Rational[-1, 2] (1 + 5^Rational[1, 2])))}, {(6 + 
           5^Rational[1, 2] + 5^Rational[1, 2] (4 + 3 5^Rational[-1, 2]))/(6 + 
          5^Rational[1, 2] + 5^Rational[1, 2] (4 + 3 5^Rational[-1, 2]) + 
          2 (4 + Rational[1, 2] (1 + 5^Rational[1, 2]))), 
          2 (6 + 5^Rational[1, 2])/(6 + 5^Rational[1, 2] + 
          5^Rational[1, 2] (4 + 3 5^Rational[-1, 2]) + 
          2 (4 + Rational[1, 2] (1 + 
              5^Rational[
                1, 2])))}}}, {{{-1.3774440763331732`, -0.7239852530260705}, \
{-0.6143287708998498, 0.6606714982495709}}, {{
       0.1019102131883999, -0.49822752207291215`}, {0.6423503277082808, 
       0.5243163389583859}}}]]}, 
    {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
     LineBox[NCache[{{{((4 + (-2 + 2 5^Rational[1, 2])^2)^Rational[1, 2] (
              4 + (-1 + 3 5^Rational[1, 2]) (4 + (-2 + 2 5^Rational[1, 2])^2)^
                Rational[-1, 2]) + (-1 + 2 5^Rational[1, 2]) (
              4 + (-1 + 2 5^Rational[1, 2])^(-1) (
                5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
                 Rational[1, 2])) + 
            5^Rational[1, 2] (4 + 
              5^Rational[-1, 2] (-1 + 
                2 5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
                 Rational[1, 2])))^(-1) (-(-1 + 2 5^Rational[1, 2]) (
             4 + (-1 + 2 5^Rational[1, 2])^(-1) (
               5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
                Rational[1, 2])) + 
           5^Rational[1, 2] (1 - 2 5^Rational[1, 2]) (4 + 
             5^Rational[-1, 2] (-1 + 
               2 5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
                Rational[1, 2]))), (-2) (-1 + 2 5^Rational[1, 2]) (
           4 + (-1 + 2 5^Rational[1, 2])^(-1) (
             5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
              Rational[1, 2]))/((4 + (-2 + 2 5^Rational[1, 2])^2)^
            Rational[1, 2] (
            4 + (-1 + 3 5^Rational[1, 2]) (4 + (-2 + 2 5^Rational[1, 2])^2)^
              Rational[-1, 2]) + (-1 + 2 5^Rational[1, 2]) (
            4 + (-1 + 2 5^Rational[1, 2])^(-1) (
              5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
               Rational[1, 2])) + 
          5^Rational[1, 2] (4 + 
            5^Rational[-1, 2] (-1 + 
              2 5^Rational[1, 2] + (4 + (-2 + 2 5^Rational[1, 2])^2)^
               Rational[1, 2])))}, {(6 + 5^Rational[1, 2] + 
           5^Rational[1, 2] (4 + 3 5^Rational[-1, 2]))/(6 + 5^Rational[1, 2] + 
          5^Rational[1, 2] (4 + 3 5^Rational[-1, 2]) + 
          2 (4 + Rational[1, 2] (1 + 5^Rational[1, 2]))), 
          2 (6 + 5^Rational[1, 2])/(6 + 5^Rational[1, 2] + 
          5^Rational[1, 2] (4 + 3 5^Rational[-1, 2]) + 
          2 (4 + Rational[1, 2] (1 + 5^Rational[1, 2])))}}, {{(-4 - 2 
           2^Rational[1, 2] - 5^Rational[1, 2] + 
           5^Rational[1, 2] (4 + 
             5^Rational[-1, 2] (1 + 2 2^Rational[1, 2])))/(4 + 
          2 2^Rational[1, 2] + 5^Rational[1, 2] + 
          5^Rational[1, 2] (4 + 5^Rational[-1, 2] (1 + 2 2^Rational[1, 2])) + 
          2 2^Rational[1, 2] (4 + 
            Rational[1, 2] 2^Rational[-1, 2] (1 + 5^Rational[1, 2]))), (-2) (
           4 + 2 2^Rational[1, 2] + 5^Rational[1, 2])/(4 + 2 2^Rational[1, 2] + 
          5^Rational[1, 2] + 
          5^Rational[1, 2] (4 + 5^Rational[-1, 2] (1 + 2 2^Rational[1, 2])) + 
          2 2^Rational[1, 2] (4 + 
            Rational[1, 2] 2^Rational[-1, 2] (1 + 5^Rational[1, 2])))}, {(
            2 6^Rational[1, 2] (4 + 
              Rational[1, 2] 
               6^Rational[-1, 2] (-1 + 3 5^Rational[1, 2])) + (-1 + 
              2 5^Rational[1, 2]) (
              4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
                2 6^Rational[1, 2])) + 
            5^Rational[1, 2] (4 + 
              5^Rational[-1, 2] (-1 + 2 5^Rational[1, 2] + 
                2 6^Rational[1, 2])))^(-1) ((-1 + 2 5^Rational[1, 2]) (
             4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
               2 6^Rational[1, 2])) + 
           5^Rational[1, 2] (1 - 2 5^Rational[1, 2]) (4 + 
             5^Rational[-1, 2] (-1 + 2 5^Rational[1, 2] + 
               2 6^Rational[1, 2]))), 
          2 (-1 + 2 5^Rational[1, 2]) (
           4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
             2 6^Rational[1, 2]))/(
          2 6^Rational[1, 2] (4 + 
            Rational[1, 2] 6^Rational[-1, 2] (-1 + 3 5^Rational[1, 2])) + (-1 + 
            2 5^Rational[1, 2]) (
            4 + (-1 + 2 5^Rational[1, 2])^(-1) (5^Rational[1, 2] + 
              2 6^Rational[1, 2])) + 
          5^Rational[1, 2] (4 + 
            5^Rational[-1, 2] (-1 + 2 5^Rational[1, 2] + 
              2 6^Rational[
                 1, 2])))}}}, {{{-1.3774440763331732`, -0.7239852530260705}, {
       0.6423503277082808, 0.5243163389583859}}, {{
       0.1019102131883999, -0.49822752207291215`}, {-0.6143287708998498, 
       0.6606714982495709}}}]]}}}]], "Output",
 CellChangeTimes->{
  3.817206658736291*^9, {3.81720671345438*^9, 3.817206726127185*^9}, {
   3.817210922804921*^9, 3.817210935162405*^9}, 3.817219811592348*^9, 
   3.8173819013308897`*^9, {3.817381932158146*^9, 3.8173819392140408`*^9}, 
   3.817384388553771*^9, 3.8173847134067802`*^9, 3.817384768438349*^9, 
   3.817384951382186*^9, 3.817387779220295*^9, 3.8173900753972197`*^9, 
   3.817390280566463*^9, 3.817390425247439*^9, 3.817390612387314*^9, 
   3.817391627779409*^9, 3.817392116915063*^9, 3.8174782353485937`*^9, {
   3.8174783702022877`*^9, 3.8174783789038153`*^9}, 3.817478703773345*^9, 
   3.8503103415297413`*^9, 3.850310452561599*^9, 3.850310532252194*^9, 
   3.850312168062413*^9, 3.850312350716899*^9, 3.8503124297259007`*^9, 
   3.8503125168418407`*^9, 3.850312552691597*^9, 3.850316241152089*^9, 
   3.8504002432483053`*^9, 3.850402194778451*^9, 3.850402497153192*^9, 
   3.85040258607559*^9, 3.850404398216007*^9, 3.850404457605329*^9, 
   3.850410621399654*^9, 3.850477022592182*^9, 3.8504771200128098`*^9, 
   3.850477217615065*^9, {3.850477269876568*^9, 3.850477317027563*^9}, 
   3.850580847174097*^9, 3.850649766302698*^9, 3.850757196481861*^9, 
   3.850759468114571*^9, 3.851256712948749*^9, 3.851256764458774*^9, 
   3.851257947199163*^9, 3.851260122078261*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"1ed7489b-a6f5-4001-878b-a36713e13ee1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Theorem 5.24 (k=1): center function Cos[B]+Cos[C]-1-Cos[A] implies FGHI is \
orthodiagonal\
\>", "Section",
 CellChangeTimes->{{3.850367720388095*^9, 3.8503677251030617`*^9}, {
   3.8503677897854433`*^9, 3.850367862617402*^9}, {3.8504023111196527`*^9, 
   3.8504023133991833`*^9}, {3.850402727908643*^9, 3.85040274456111*^9}, {
   3.850581445042459*^9, 3.850581445658276*^9}, {3.851257701284854*^9, 
   3.85125772672479*^9}, 
   3.851257773836954*^9},ExpressionUUID->"762ac1d1-b008-427f-b56f-\
0d36164871c0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"abcFn", "=", 
  RowBox[{"convertToABC", "[", " ", 
   RowBox[{
    RowBox[{"Cos", "[", "B", "]"}], "+", 
    RowBox[{"Cos", "[", "C", "]"}], "-", "1", "-", 
    RowBox[{"Cos", "[", "A", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8503130699225597`*^9, 3.850313103178587*^9}, {
   3.850313223114545*^9, 3.850313224010507*^9}, 3.850313611725259*^9, {
   3.85031380056129*^9, 3.850313841228526*^9}, 3.8503138766785088`*^9, {
   3.850315043969968*^9, 3.8503150499041147`*^9}, {3.8503162986933517`*^9, 
   3.850316314236519*^9}, 3.850402718784292*^9, {3.850402755841168*^9, 
   3.850402788569271*^9}, {3.850402938033072*^9, 3.8504029573458223`*^9}, 
   3.850404672833333*^9, {3.850404725024185*^9, 3.850404735407531*^9}, {
   3.850478628997179*^9, 3.850478633723165*^9}, {3.850483283700939*^9, 
   3.850483284307755*^9}, {3.8505814518838997`*^9, 3.850581452434311*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"b2ab2978-e7e9-424b-b8c7-5c0dc8a83d4e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["a", "3"], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"b", "+", "c"}], ")"}]}], "-", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"b", "+", "c"}], ")"}]}], "-", 
   RowBox[{"a", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"b", "+", "c"}], ")"}], "2"]}]}], 
  RowBox[{"2", " ", "a", " ", "b", " ", "c"}]]], "Output",
 CellChangeTimes->{3.850402790104416*^9, 3.850402962007489*^9, 
  3.850404527082244*^9, 3.850404675577964*^9, 3.850404736411371*^9, 
  3.850410570777226*^9, 3.850410621591782*^9, 3.850410666034371*^9, 
  3.8504773839389887`*^9, 3.850478635129608*^9, 3.850483286731669*^9, 
  3.850581455468048*^9, 3.850649766415313*^9, 3.850757196606883*^9, 
  3.850759468279948*^9, 3.8512567130579844`*^9, 3.851256764564279*^9, 
  3.851257947239519*^9, 3.85126012210672*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"8a19046b-d2ac-42c5-8426-5f213b5a2ce5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"abcFn", "=", 
  RowBox[{"abcFn", "*", "2", "*", "a", "*", "b", "*", "c"}]}]], "Input",
 CellChangeTimes->{{3.850402794913603*^9, 3.8504028116650743`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"06601790-9720-4db4-bc32-c841e4ea32aa"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["a", "3"], "+", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"b", "+", "c"}], ")"}]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"b", "+", "c"}], ")"}]}], "-", 
  RowBox[{"a", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"b", "+", "c"}], ")"}], "2"]}]}]], "Output",
 CellChangeTimes->{3.850402812503913*^9, 3.850402967364345*^9, 
  3.850404529890333*^9, 3.850404678508553*^9, 3.850404739675798*^9, 
  3.85041057457064*^9, 3.850410621602138*^9, 3.8504106689056053`*^9, 
  3.850477387430881*^9, 3.850478639405941*^9, 3.850483290753254*^9, 
  3.850581459756763*^9, 3.8506497664255133`*^9, 3.85075719661554*^9, 
  3.850759468289055*^9, 3.8512567130646877`*^9, 3.8512567645704317`*^9, 
  3.85125794724641*^9, 3.851260122114049*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"fb811fad-a245-4449-bfb7-195706101f7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"givenF3", "=", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "->", "abcFn"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"productOfSlopes", "/.", "givenF3"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.850402827140429*^9, 3.850402919594879*^9, {3.85040492036937*^9, 
   3.850404959081105*^9}, {3.8504106616520967`*^9, 3.850410662777914*^9}, {
   3.850483018647149*^9, 3.850483048244937*^9}, {3.850483087293096*^9, 
   3.850483107349298*^9}, {3.850483262157103*^9, 3.8504832632434053`*^9}, {
   3.8504840072235107`*^9, 3.850484013710253*^9}, {3.850484069343993*^9, 
   3.850484071510212*^9}, {3.8504849395789747`*^9, 3.85048494021738*^9}, {
   3.850485464604711*^9, 3.8504855339719467`*^9}, 3.8505814991395273`*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"f3efadf4-b7fc-4415-940c-173b1c72819c"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{
  3.8504028603727903`*^9, 3.850402975224478*^9, 3.850404538676841*^9, {
   3.850404719468809*^9, 3.850404744281982*^9}, {3.850404924653132*^9, 
   3.850404960289122*^9}, 3.8504105797479753`*^9, 3.850410623280073*^9, 
   3.850410674801401*^9, 3.850477391573797*^9, 3.850478646456246*^9, 
   3.850483019880886*^9, {3.850483062168088*^9, 3.850483108271186*^9}, 
   3.850483214673177*^9, 3.850483266710723*^9, 3.8504840025113792`*^9, 
   3.8504840627676497`*^9, 3.850484936688024*^9, 3.850484973796608*^9, {
   3.850485475684059*^9, 3.850485538645849*^9}, 3.850581574150867*^9, 
   3.850649769633844*^9, 3.850757199690907*^9, 3.8507594711171093`*^9, 
   3.851256715864958*^9, 3.851256767248596*^9, 3.851257950664133*^9, 
   3.8512601249307947`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"ffb57387-d553-4924-8b98-495090f8dd94"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Theorem 5.28: center function r/R+k Sin[B]Sin[C] implies FGHI is orthodiagonal\
\>", "Section",
 CellChangeTimes->{{3.850367720388095*^9, 3.8503677251030617`*^9}, {
   3.8503677897854433`*^9, 3.850367862617402*^9}, {3.8504023111196527`*^9, 
   3.8504023133991833`*^9}, {3.8504026897928867`*^9, 3.850402690824613*^9}, {
   3.850479156134707*^9, 3.850479160572928*^9}, {3.8506498799944353`*^9, 
   3.850649885442007*^9}, 3.851257841725196*^9, {3.8512598702370234`*^9, 
   3.851259884380678*^9}},ExpressionUUID->"f172cd96-8ba2-4c46-96b4-\
51d99a8db2e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Proof", " ", "when", " ", "using", " ", "center", " ", "function", " ", 
     RowBox[{"r", "/", "R"}]}], "+", 
    RowBox[{"k", " ", 
     RowBox[{"Sin", "[", "B", "]"}], 
     RowBox[{"Sin", "[", "C", "]"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"givenF4", "=", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "->", 
      RowBox[{"convertToABC", "[", " ", 
       RowBox[{
        RowBox[{"r", "/", "R"}], "+", 
        RowBox[{"k", " ", 
         RowBox[{"Sin", "[", "B", "]"}], 
         RowBox[{"Sin", "[", "C", "]"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"productOfSlopes", "/.", "givenF4"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.850315080744782*^9, 3.8503151067205477`*^9}, 
   3.850316292282464*^9, {3.85031637061327*^9, 3.850316390580514*^9}, {
   3.850479143325762*^9, 3.850479148077012*^9}, {3.850649821618896*^9, 
   3.850649833185235*^9}, {3.850649892763404*^9, 3.850649969154956*^9}, {
   3.851257914582726*^9, 3.851257918253677*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"5c227681-b8d9-48ec-bbbf-f73029d88932"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{
  3.8503151092560387`*^9, 3.850316241541628*^9, 3.850400243646583*^9, 
   3.850402195160371*^9, 3.8504026975184393`*^9, 3.850404562969687*^9, 
   3.850410623626402*^9, 3.850477366484009*^9, 3.850479151623663*^9, 
   3.850649842424253*^9, {3.850649910706959*^9, 3.8506499707399406`*^9}, 
   3.851258082331738*^9, 3.851260125312229*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"0e67c74b-1a7e-41da-9e80-2ebda0236c65"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{918, 1215},
WindowMargins->{{240, Automatic}, {Automatic, 5}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 223, 4, 98, "Title",ExpressionUUID->"d6915b80-afa1-4011-9eb6-6d67402ddf17"],
Cell[806, 28, 1170, 20, 196, "Text",ExpressionUUID->"4236d41f-5597-4866-8f87-94c2f1fb6f59",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[2001, 52, 153, 3, 67, "Section",ExpressionUUID->"8c693eaf-fcc9-4a77-a5ee-cee338c3cad4"],
Cell[2157, 57, 35711, 554, 316, "Text",ExpressionUUID->"6c77ebfc-22f8-4071-8dd1-2f722f3c0b60"],
Cell[37871, 613, 1285, 35, 199, "Input",ExpressionUUID->"cb996674-2f35-4f5f-8356-c7337b1bb14b"],
Cell[CellGroupData[{
Cell[39181, 652, 889, 22, 52, "Input",ExpressionUUID->"04c746c4-062d-4729-88b9-a3e96c597d64"],
Cell[40073, 676, 768, 14, 70, "Output",ExpressionUUID->"07bf9854-9cb8-47f6-9b9e-6786ad618d06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40878, 695, 663, 14, 52, "Input",ExpressionUUID->"b2570c19-013b-4a4c-a6e3-3b7cce44cbe5"],
Cell[41544, 711, 1594, 25, 70, "Output",ExpressionUUID->"aa8c3676-e9b3-4fc3-8f9f-3aa0658f5a97"]
}, Open  ]],
Cell[43153, 739, 912, 26, 52, "Input",ExpressionUUID->"0e986210-256b-4c47-8679-cb9e187dde16"],
Cell[44068, 767, 648, 14, 52, "Input",ExpressionUUID->"e0eab32a-a04b-4bb8-8fe6-976248c8c0b2"],
Cell[CellGroupData[{
Cell[44741, 785, 1135, 26, 115, "Input",ExpressionUUID->"a4b1562b-2ad2-4d92-923f-b9bfb3213cda"],
Cell[45879, 813, 1614, 32, 70, "Output",ExpressionUUID->"6ef67695-7531-4f82-abe8-f75851c2032a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47530, 850, 249, 4, 30, "Input",ExpressionUUID->"c9f651b8-ed4b-4f0f-aa8a-2b9a7dabd3f0"],
Cell[47782, 856, 407, 8, 70, "Output",ExpressionUUID->"5b443b9f-70c6-447e-94d7-20663428c4c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48226, 869, 198, 3, 30, "Input",ExpressionUUID->"42b6dbb4-7e7c-4520-a644-78e8837a630c"],
Cell[48427, 874, 536, 14, 70, "Output",ExpressionUUID->"0283412b-a00b-4e24-99d2-e504a967ee32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49000, 893, 722, 16, 73, "Input",ExpressionUUID->"2197fd1d-639b-4f6f-b9ae-1619502811e5"],
Cell[49725, 911, 1214, 34, 70, "Output",ExpressionUUID->"6f92b4ce-c2f8-4b62-b450-4d05c2e95b25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50976, 950, 1017, 22, 94, "Input",ExpressionUUID->"c2f44073-245f-4ea7-a415-36fd72d309fb"],
Cell[51996, 974, 684, 17, 70, "Output",ExpressionUUID->"7df4fffc-ca76-4790-acc3-0ab4369a7eea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52717, 996, 254, 5, 30, "Input",ExpressionUUID->"9559d8b9-0dcc-4661-952c-cbc669cc9f7c"],
Cell[52974, 1003, 996, 30, 70, "Output",ExpressionUUID->"19b0757a-dd13-42b3-8b46-a1242f48517d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54007, 1038, 5115, 113, 367, "Input",ExpressionUUID->"0ec44dc8-aa5a-464b-8044-17659b67bb95"],
Cell[59125, 1153, 3197, 52, 70, "Output",ExpressionUUID->"0af3851e-df73-469f-8cf8-fcf065932cb0"]
}, Open  ]],
Cell[62337, 1208, 1694, 44, 199, "Input",ExpressionUUID->"9c52c674-4fbb-4699-b31c-908f94972694"]
}, Closed]],
Cell[CellGroupData[{
Cell[64068, 1257, 171, 3, 53, "Section",ExpressionUUID->"8a0b3e8c-80ca-4eeb-9ff2-3eedce0a98fe"],
Cell[64242, 1262, 5950, 164, 472, "Input",ExpressionUUID->"8079a364-db9f-41d3-a7e8-9b0c27f40b60"]
}, Closed]],
Cell[CellGroupData[{
Cell[70229, 1431, 162, 3, 53, "Section",ExpressionUUID->"a1f9849a-0d65-4848-b72a-369351090f95"],
Cell[70394, 1436, 17511, 276, 258, "Text",ExpressionUUID->"04ba5bdd-4f3f-4dab-9c2e-3fe6017dc953"],
Cell[87908, 1714, 4018, 110, 325, "Input",ExpressionUUID->"c7cea900-0b63-49ac-8fc9-c28887904f3f"],
Cell[CellGroupData[{
Cell[91951, 1828, 5485, 129, 430, "Input",ExpressionUUID->"713cfbd3-2529-45e2-8882-82288ff468e7"],
Cell[97439, 1959, 7836, 140, 70, "Output",ExpressionUUID->"bf20de7c-1b0c-4d50-abc3-a912170948db"]
}, Open  ]],
Cell[105290, 2102, 1483, 45, 115, "Input",ExpressionUUID->"5dd6f535-967b-487b-9db9-cd62760a2753"],
Cell[CellGroupData[{
Cell[106798, 2151, 1068, 21, 94, "Input",ExpressionUUID->"a9cd24ac-33fd-46d5-aead-445dd7e49a43"],
Cell[107869, 2174, 1023, 15, 70, "Output",ExpressionUUID->"366f7f7d-0d51-48e0-80c0-181bdab79b1d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[108941, 2195, 308, 7, 91, "Section",ExpressionUUID->"0f0ef62d-c66b-480e-9286-bd25211831af"],
Cell[CellGroupData[{
Cell[109274, 2206, 463, 11, 30, "Input",ExpressionUUID->"73fd5c51-061b-496c-ba28-ac4405cbd368"],
Cell[109740, 2219, 830, 25, 70, "Output",ExpressionUUID->"25ef5d72-5f8a-45a3-9ac9-e1e79dc91e68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110607, 2249, 325, 7, 30, "Input",ExpressionUUID->"419ff430-3d19-46fb-963c-0707d8577630"],
Cell[110935, 2258, 791, 24, 70, "Output",ExpressionUUID->"4358ce75-f80f-46b8-9ae0-d0dcdd2b3de1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111763, 2287, 365, 9, 52, "Input",ExpressionUUID->"6fe1a0ca-a7fa-4e7a-bbec-58f3a9895e10"],
Cell[112131, 2298, 243, 5, 70, "Output",ExpressionUUID->"78492d4c-d533-44d0-bd34-682c205663ec"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[112423, 2309, 374, 7, 53, "Section",ExpressionUUID->"505d4006-5ae1-49ef-9d54-ffcc4e938306"],
Cell[CellGroupData[{
Cell[112822, 2320, 1053, 23, 52, "Input",ExpressionUUID->"be4741a9-f594-45ec-9201-c43bd1ff8c41"],
Cell[113878, 2345, 1337, 23, 70, "Output",ExpressionUUID->"47325a71-12a0-4ede-aae2-2e6c5b657fd7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115252, 2373, 694, 16, 73, "Input",ExpressionUUID->"70447667-a813-4eba-a6f7-bec7715346b9"],
Cell[115949, 2391, 451, 7, 70, "Output",ExpressionUUID->"41a06881-8451-4ab9-b83f-027e90f885b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116437, 2403, 6501, 166, 619, "Input",ExpressionUUID->"7cd079cd-9a54-4708-96e7-8cbae0795f61"],
Cell[122941, 2571, 23404, 428, 70, "Output",ExpressionUUID->"1ed7489b-a6f5-4001-878b-a36713e13ee1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[146394, 3005, 518, 10, 91, "Section",ExpressionUUID->"762ac1d1-b008-427f-b56f-0d36164871c0"],
Cell[CellGroupData[{
Cell[146937, 3019, 973, 16, 30, "Input",ExpressionUUID->"b2ab2978-e7e9-424b-b8c7-5c0dc8a83d4e"],
Cell[147913, 3037, 1055, 26, 70, "Output",ExpressionUUID->"8a19046b-d2ac-42c5-8426-5f213b5a2ce5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149005, 3068, 257, 4, 30, "Input",ExpressionUUID->"06601790-9720-4db4-bc32-c841e4ea32aa"],
Cell[149265, 3074, 978, 24, 70, "Output",ExpressionUUID->"fb811fad-a245-4449-bfb7-195706101f7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150280, 3103, 902, 17, 52, "Input",ExpressionUUID->"f3efadf4-b7fc-4415-940c-173b1c72819c"],
Cell[151185, 3122, 889, 14, 70, "Output",ExpressionUUID->"ffb57387-d553-4924-8b98-495090f8dd94"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[152123, 3142, 560, 9, 91, "Section",ExpressionUUID->"f172cd96-8ba2-4c46-96b4-51d99a8db2e8"],
Cell[CellGroupData[{
Cell[152708, 3155, 1271, 31, 94, "Input",ExpressionUUID->"5c227681-b8d9-48ec-bbbf-f73029d88932"],
Cell[153982, 3188, 479, 8, 34, "Output",ExpressionUUID->"0e67c74b-1a7e-41da-9e80-2ebda0236c65"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> General_Quadrilaterals.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     95842,       1893]
NotebookOptionsPosition[     93049,       1841]
NotebookOutlinePosition[     93387,       1856]
CellTagsIndexPosition[     93344,       1853]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This Notebook contains the proofs of all the results in the paper
\"The Shape of Central Quadrilaterals\" by Stanley Rabinowitz and Ercole Suppa,
submitted to the International Journal of Computer Discovered Mathematics 
(http : // www.journal - 1. eu/) in January 2022.
 
This Notebook is Copyright \[Copyright] January 2022 by Stanley Rabinowitz \
(stan.rabinowitz@comcast.net) and is published with open access. This \
Notebook is distributed under the terms of the Creative Commons Attribution \
License which permits any use, distribution, and reproduction in any medium, \
provided the original author and the source are credited.\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.823362867312365*^9, 3.823362892123764*^9}, {
  3.823362940554699*^9, 3.823363012293025*^9}, {3.823423241988761*^9, 
  3.8234232521964083`*^9}, {3.848655919648938*^9, 3.8486559295098267`*^9}, {
  3.850294942155574*^9, 
  3.8502949868845367`*^9}},ExpressionUUID->"a16683d9-b289-4d5a-a025-\
a9196fb82139"],

Cell[CellGroupData[{

Cell["Theorem 5.1", "Section",
 CellChangeTimes->{{3.851255065653489*^9, 
  3.851255077810506*^9}},ExpressionUUID->"d4a13e5d-e35b-494d-bc2c-\
5a27372e6028"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQW0HTX3t4u7u7e4OxR39xZ3LV6kFHcr7u7u7k5xKO5WtBR3d+Z7n/zX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    "], {{0, 188}, {1046, 0}}, {0, 
    255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{1046, 188},
  PlotRange->{{0, 1046}, {0, 188}}]], "Input",
 Evaluatable->False,
 CellLabel->"In[1]:=",ExpressionUUID->"14a64d69-00fa-49c0-953b-2ad7bbe78ef4"],

Cell["\<\
Without loss of generality, we can place B at the origin and C at (1,0).
Let the Cartesian coordinates for A be (ax,ay) and let the coordinates for D \
be (dx,dy).
The intersection of the diagonals will be called E and has coordinates \
(ex,ey).\
\>", "Text",
 CellChangeTimes->{{3.815654632263982*^9, 
  3.815654724079246*^9}},ExpressionUUID->"6c77ebfc-22f8-4071-8dd1-\
2f722f3c0b60"],

Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N065EDe_fc0<_N]Gl9P0Rb]:
UVDOUjbGgX[h]^h`^1^6HSd4?Fckmb<YDEJRY4D0Aj;hnOQ4WN0AC^3Q3b0lP8<G
^3^l8Ab>H>Eg?=0abW;7O`hS;:l@GALPS?Ai1LMo><@^V=m`57n]`J[45Rj82Gn_
VaR:DF_AcU80L===4dj[DZYbc6TQ5GV]U_?D?P[3VIeEgm@R02i_6L2gY@A=n76N
naV`5`Gj`h0`SFInQK]iAP9koPUOHO>dnK65WNdLK?infX8/R^COdgH;gf1nP?^i
@Y`SH?BLheT8ibJ24mX@cdf88TTQc8d@CAD^GXo`_HYPY8PRNJN87LJY3H4>L1Ze
3;<RQAY4PK8Z^8gC3TNQlQU@B1BckTX_R/<?8W3o4:ZVjjgQWR1cIO0NY[icJ2Nn
?J//M1i3X19Mg`d3eCl=F@^McgIIHQKBLUdOa[7F`ZbeNU:9aV<kUOT>kN17/gYb
CCbE/9eVYK8elmGCIGd;o88m4C@=T`XFHF[KH_Ad5bKZ/:6k@53`GMSLKf5nBDC7
cPFIECM@I/k4PFI4WTfl=X?]XYgXY/Dn;`HNGg:;IKE096I>MQa0mP=?]68U>o6g
V;BV;XQb/@ZmnY<EnM=8jD@b:UJJ7gGa?GA/2dn84?[<OdGW<j=SI0cL91o3h[UV
6M?4^[bI10o`2Q168XM90i6G/83C]>D<R0G/9A_V7DmVdTa7PL6QLI?]30i4GWdT
N;UDlN@/9i<=Zc`_lC4WHPACRKlkk;4I4LScSoW3/e@AfUOl8E>nW/FCGTofA5=B
R^=WJMg5Q95cNL75Dceik=>Jf^SXPT[EN/SH<MK<>cY=FoK;^VVG;BYCTQ_ebcZ/
Fh:b@1</YV^nUe31RLKS2YE_^N@lHjGCE;4j]5PEEfMHXBC42A1D/_6HKiNcbR_Y
_;bX?WGNfMAU8g]WFE[IRCkkY=;US>Y?Edd=@G3?kk`0JTZhM9@B:gI[WRe45I^X
LD@1LoHHT6<Rm@FI_Z`0?Oh7_ngH?0YUKVAcM79UHFd:IFiTKf9Z2SDP<21_HVX:
=cH`2VE^I6mRJPXb830PKf9Z2S`l82mDNG1U82m@HFMU82m@HG9UKW@P<b0`858P
;e9ULfmeLV=ULb0f830PDR0_@fm^M6E^M7<P=20`858P;deUI6UQ@Vmh85/`830P
<SPe838a=ed:?Sh:IFiTKf9Z2SHP<21_HVX:?3`P;e1bKf=CIG@PFb0_D4A682mD
IGQd85dP;d=_K6mbDg1QHfDP?3`P;d=c<B0g830PDR0n?R0_AVm^M20l?20_E5@b
83TP<21B2RmDE34P>20`858P?ShP?Sh:IFiTKf9Z2S4`830PKf9Z2S`l82m<IFiW
M6PP<C4P<21B82m>83<P;d5/M6EbKV5dIB0_A6EfJF=UDTM282m6JFadIG8P;dI/
HGAUA6ESKfAU83hn2W=dLVEQK@Yh0IfFMeACfAJ7ckdg_M0B8R0Um1Yj2B3B>dPE
1569BH1@0XJ49WI41DHD4BUFI5C00DN78V=550^3PV;G2O8@D<K1DDA5iMf<J`W_
[CGcgY[maeWOfNNgemUWkggG^P1@o884`WAH0H0dXEPDk^_1G18CblCg0QP@0@iH
0L3QIVH4AoQ40]Cl_CfIVJQ8a[?fkRj0I;_K;;m@9W?FognA8SM390H02TGE=San
9QOU0YAC/lDI<_l4b_BE:C:6<C8FX@VR[2;Sa:m/mZOV:k_9V9LVi:4JFLhI_3BN
S;]@gYXUhJ><1:5LV2GPIj=l1fFmE4VJ0>Gg:=?Cn9a<030DVEo<ibJQK8TbAA@I
kXWb0P08U<@i_78>RoTiJ9h0N:IWi8X4RDURYQ7GV6WUj<QVn_6cDoUR<B^D`dgQ
R7Q<coBd38h`5h2_KiI50BEIKIUXTNf]7>g]FMKVJ?VofMlNOU?m?LQjneGa9^c?
WT6<WUWOK>b/;kdF0?HTFY/M/kjEE@2dK@I0iN6/CnlP0?850;CNW?<NQVaNT/CR
32L;Rnc/K7<1Wf/^:nPgnin2KlZoQSWgVL_^neHkYQLoPB=95C=UANFVYjI;A<c<
30jGcfCmma3ohl0iJLg9`bbLWl0GlHGXEE7XU0V4RFRkQCb1F90^I0Z4OmGQOaPf
9`LIOYe[56QeG`1mQCU@^4T7b6lm04<S0bA^?gX2ON]K434:b;jlJ:fA[g>?<W[n
ioXO2eb:K^5<@B9Ci_H<SfAb9J8/6J?OQ6c10Q:@1gBP2SB1;S02;60=780cL0?N
8024P4P@0iH3;TP2JD04/T4nf00:@C7H0GJ3JW00e85jd0A>PSI`1U`4El0=L0/<
P4M02XK1Bc01gX5Y28;`41FR@JZ@5Z@?VD;F41]J27U3@E0h50?5@hV@4990nM0V
Z1PZPjZQ@e0mm2=d6[X8GH?jX0O@83@6o@5mQ16H0]=Q3MP0]X3I/3/L24O2bn14
N1FL1aO0fn5:^1Hn3[O25n4Kl00/QEo2T`Q0b0P3dDIH21_aA4:@F2@14B5[TB:T
0ZU5VY0>Y1^iSDRALN@31XNQHIPH5/HIhhMIS>5REV7FHTX`eIQSV5I<5nHfIQ0c
POV2YF;E/JIH9j`oMPTf4I^=;LAFH8mPFk2G/@?HHN`k70k7`1WR771n^1QL<Vhe
[PBg3mN<^h3[``gQ9_5h_2[N5>n23l5cl69l8Kh:Oaao7]n?7lJo9i09FPA[PPlQ
UR0TK2AD41X8i`SmQ172=561Z4md8XH@NLALHRVaS]Q1_4TL9TjC54V691MB92VI
]85DBFXRGBHm9[dQTlTjI4Mb65U0GTn^99lPGbD?TSm@U2PV54m:74E2fDhiB[U0
ND1i@jEB3JQ^e5RZV;ZMFTnmA7e:OBm7Tc>GliOSbJfCZi5[UN^GNbE?U=NGMiMO
;YlWGb5oB_jVo;P2DL50`E>1Xk1FXDKQ]<8mQDU5VZ:EHXQRVV:9HX?R=LEA9KbB
PI:g4TnY@>V`dRFU8AY2djEid[RdCK@jfVGJ<1e7=jCkdi?YaO@Oj;gd2FDUIE_U
:>DLiA[U/lYB1/8`H?PcDQVUS9><^hb?lcCV^LoScm/f[fUNok`YUOTZKRYlUB:E
IYD1UHnZC5E_eACEWJY]ZToD<6XVJV5ZfF[keBj[SLnWcgNNcieO=?oTo8OZ/;Z9
N[SjJ_G3jSgZTaZJ6[hJ6AYE6YLdaSDIVVjJbI[UV^LdakAXFP^e15[UF^NeGS2E
VNk<E6HU/h/iXJf^kJL]dCjTgJ/m[F>X/eQWXdjccQ=MTRiK=d6gG;MCMd9?BbmH
;en_DNnQ?U6O[InT_dNoFgo:`=0PfV2;@I_1Z:6:XKmQWV6ShF<SZY6[dBZSFZ<k
aSQS]W6:lCkSFbJ`RIe9TTV=bDeCf=CNE62jckC?36_VJ2HdZcFkaj:`g5UI[4KF
X3W3?<QlXgVKnB/;?H]HRidFgAIO;>d/Dbg[;1mI:ET5F6fdj[3j`m[4VV]MHgg7
QV[SHk?>Y]gV]JfY;Mmf_nem>iYM/=dF^djkcoH>mR;k9_/a1cf7N8Nm3_OHM7HX
^hAmeA7[j>6hc_6<h`LWNbNaddVWgieIcRW>3LjS2``Gl1OD;AQbdG7Q^1abTBiT
;XaON72Qe5GKUN=Jjo[<CMN=igK4KLCMf3gIoKSk:`m;3i57RlNDYi?W6/l;GXRG
[eNAEjngT_MRkf[_Ychj?XTnSChC_WJnZgd_n67m0_efn]gceo3Wn]OkC`@h1:`9
j0ZT14H4EPLn2c894PEe1<?10L6kPQl_dUlTG=@F0T;l@gJ5?0Te35dEnW<H;R`d
[2K/NKQEN7ihM`@]HTE4@lBkB8o8d/Q7RhdFBaIgA/U7aDGEAde5NdFGAD^GF2aI
/nA6S5Z<8:Hm5QlK5G/TMW:Ymm;MBhOSk>8:hnh^<ebF/ncJL[GUZL_?[Y1O`EUa
:QhK7agO4?n94l:YiDb^m5niMnD4ei>kQo^BilH[ihgaGOQUo944UhBbQ=54UlAM
RF=9[TTEBN<2Cd6eh7FbGo:1i:VDT9BS:C>YdJW=JHBdn;CC@REQR[0[GC<m9kd_
`cBS<4>jbVWEkUDCXT3ATD`XLeUV^iR>oTceB8`TVbF3F@^cJ[;NIdMUWlYAc17V
m>BJi6k;7LWcbO]n=FHeMgEW_WKnQ_c1=Ni[3Zf5eZiLfkU>Meg1^^7e_^^?KB1]
B=W`bdK;SFDKgfj:g]AAX56`_V1X/noVaT:i@U7Q_Bg>F`i/aF`EK>gMI[>]J]^G
8UkAmF;;hX[RCbGLT^_OFGeGnMg<mXC]_JGfYO]gh7H8MmcMjK[cF9URFEkId:kP
GJgUc?:Rl[NkEnbnEV5KLF0?JHmTSk@bZ;:mBZmZAmFWjZCZPAZ?V^JmjW^gkIgJ
am_G_mm]Om<1S@?51chN51blOlSgD6^]@Fg5HMcQ[<??jj;Z^[mWOemoA>e8lI7?
AhE7YLO2SgGE>mCG=jPgU3K2SI;6/N=aafomh?E3Na>[jE0cXkWh13PQ>O7RaoPO
kih<?=UiRWfZjBOmWoJfd5Z:FZ7Fg=J9]Z@fJG]<NmoYP=>M7LhM;CnKogcdS?JI
V[?:Id_?TLhEW9/iWgMnlT;6QO6;RAN7>UMd?[Zdi=:M[[2^g/^1UjmNlKUbZM^m
noaEUj]W[SUM>gfMOKg]Q_f=eQjkWYIOk7iYjKG_KKgYL;?mU^>]S[h5ONOjGO/_
g_JjONF>oidK0h/6n^h^_W_oG]`mjGgNoM47Z@mN?laj>?eXoF?/hj8W2TlZWZXo
[OgEn=MVZKgdk:3GH<ncR6N?Q[Q3;onEnJm?``G?ZLl[A[A6jTN]Aln<nHcMN[7d
aO3;S9OChhFo:OjfmiGAZimnMo^mIf;9a?1[dN^I?d[NZ;hin]KfKNMTj>CCMfW_
YZN:gZ^n?oJ1oJ7kHoC7TNW/CoQ?UIn=?gMl2OcbN2I]I^KOmhCcn`YUKVAcM79U
HFd:IFiTKf9Z2S4a830PKf9Z2S8f<C8:IFiTKf9Z2SLP<21_HVX:Fb0_BD=3@V5c
IF@P<C0P<21B85d:IFiTKf9Z2S<P<21_HVX:?3`P;eAiL6DP;e1QIfEc82m=IFAY
HD9_N21K<20`838h=B0b<CMM82m3KgE^M20a82m;JFAc85/P<R0`858PGB0n?PYU
KVA_HVX:<C8P<21_HVX:?3`P;eAiL6DP;d=QM65/KfLP;e1QIfEc83<P<21B83hn
2VE^I6mRJPXi830PKf9Z2S`l82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEUE7U`
IB0_@V5cIDI_KW@P;dm1CEUI@b]1LVUQK2e2KfaTBGAQK6USCE@P;dI_KWA4IG=S
LVU`M6mb2S4c830PDR0_AFiSKfAYKVLP;deQHe9_KF5^AFiSKfAYKVLP;dIYLW=d
@fQQLR0f=B0_C65cM4=XHG8P=STP;eMYI7AXLb1K83Lb<PXg<S8P=c8b83Lb<R0f
=SLPGB0n?PYUKVA_HVX:<C<P<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb
82m6KfidCV5]IB0_Cd5=FEU3:d5bJF5/;D9_K6A9M65/JF==E20_AVaQIg<P>CHP
;dI_KWA2@Vmh2U/]=CH`82dc=cHP<C<i<20a<34hGB0_BGAQK6US@FiWK6DP;CHP
;d5cHfE^M20i<3DP;dAULf=UKW@P;C8a<R0_@f5`B6EYIfQd2SLa=B0_DgAUKEHP
<20_C6EQI6U^Ib0c<b0_F4QUJFMXM20e<CTP;d5fIeMYI7AX83@g>B0_CF5hEfUT
M6PP<C<c<b0_AVm^M4IYK6Db2S4d830PDR0n?PYUKVA_HVX:<C@P<21_HVX:?3`P
;daUKVMdJ20a=B0`858P;daUKVMdJ34P>3Df<20_AVU/M6Eb82m6K65dIDAUHfmT
IB0n?PYcM79UHFd:N06MFG]P5>Fe?nNKVIgM?3LQ99/4f5dfbBjk8@V1@8189Rl:
A4R005TTI/=3RO883k5H:jQE=5Z=fUYlaUk5F[P]ThgR9UR9SeJ;FWcfF[E:Fnce
QM9Fh5HQNglc/b3dN^lOMfK?Mligc_VnkgcW>mm[M_?6:eIA2VdWRK@EJc^jb7cb
=P>=GK5U/lO:YnY4=_fB[T_GF_V/297bmJE[]UiRiO<NPgc=jUDM:jdlW@:N_1X<
:lnCP0]F[mglGB^O]`cH]FKmRX@lKbObJF/k_Y]XWmi3g[>^HndZBmmK3ecL]GjC
HALNKaJB/Zj=Za;jg4ZD//@DMEfVFOQBSARDSOi>EKB451;TY59J1<_;AC_9b1]b
9GgIRXO^7Vi?[cY^ckFKAAnNOf2b@Ocj_^F;_kkae>UT]kd0oW6HnXH0iM@I`o>X
;VWgecMn]B3ICEiB3L7IamKGD[IOVPm=CFZ:CYfXaJBVO^O8L^3VoYA<0lo];ieX
h^P<@cbg_f6fUFdf/m6U5UXeLK/Qc<ngbVAVFCPi]CbmIZ@dUkH1_P18E8fd2G0k
80j@:AfY8AOBQOdleQgiUMB8O2=j[TVcnn_Zb[LMT6IC;n030280g3;CZ=Wm5AE6
@k?kBbMHf>ngl=Q2=9`2mF[0=/0QP55L<H/kAYBGeWRU>A3=@C^g8cd0>0Ch0?05
@85MLjPDd0B807X15]O@<JbKdcm^V]7NW7j[`g?jTigUcCE>JAHZWXD2/f2^TC:Z
WHEZIiW5I_DkW>FI0o4QlEiDZbVgR:UE9_5nOeE=nI/e^N9m52XCki46J0I40:l2
3P>>0C2BB7/03`5dE2E?jJTI:ei2^AkaXS6V9ZfIM9U9UiVdaj@m2IeMa68GKD6I
Ae3C8bC48eYQnf7KHEDL/1e@aEkKGUGdfWYEdFA[DTFj;Cg1BjmYTf[QX5XhZ1Jm
[3F7/QHN[jEf`5k0420>/56YV4cK08;BTKX11ZLJd0Bh7M0;>02`dejTK>ZMdFT7
Ia/P3[2ADe@PEf7FEH5j:^2H2WSJh;4Y[@KEI?2T>GQ[YEXa1NmT_1FR0Wio>NZM
I;[kYC?4`C?4Kll@;aY4;3kD_cJ_b/@OieDHIORR:0Q3L7D2KdWPB0:GF3PJW3@A
J]7PA0^EFfR2QLX/E6ZQX8G6FBQP8Jn5LRbDKJ6A5/Zbd0P;IEXXeD8Y5TXfD7l`
HHcO</I_6N>gS?5Ka_P]HobF<Gk;6;mUS=lbaVlIhkN<lE_6n2eSo9HaO//H_fF<
gc;6KaWS]hca9ccT=C16XJ327A<_FNRPQGi[XANeI0SG5UBi?cJDn2;=3G`eH0/P
0RP1105nP1L@TjZS]hd3V]7_lKWKJacB1K@N/0e`>d2FY_Ik_6hgeZ=:Q6dU0[DB
XE^9/>e5^QM`022MU@VYHQoZ_Kfj2^gWkX<Y9heV^=ndT?MHJ;655UTXGi/7WJl0
W`1N1e`9F0MH0[P@D0Nh0501V<:DNIR?/LS/h^gL`a8c>EQP2^CTH97>c;1[ndDf
:8Nh>MXi0Vdo4@eLRQk`haB@VMcLcndVeZWCa7_8chGPk`IN3?a_dN23:=HK3IH3
?A0=`T6l:QXH3K@b6_00[HP6bX0jXX4JX8^RoPOM=@iN@WjkdL1R2_:m`8^R`I/Q
K[7@`VR`3SVgEL>HJ>0^MddbSjI>/@NjnN@gLBh5aIjXnb]oC>JXnionV=Rccgdb
f>Cn91Rclckgal6]k[L2<L5J^__=TUOL[g]OLClG:7Dof`U=;MTme?V:nfVXmaFH
5M`KS?5R/>l9E[[_228HB/16oTXDgA;Lhni2EFQ^_M_DG^N=lKf@[_GOiEhE_=HM
lB>ocmdN3;ZGU<Bh<>YNP6IPehG8;MkWKTCS/a<=ObLHL]NSlC[3cZRk9V3FZ:46
e_;M5gR?^:O3QRTUnmdE`NW^2BE7g;iPPg]/9bYjd[dXeI7ZV=8CHilfFNgiXmZc
DNeIY?I<DW]:eIj@fU>TmQBZ?F?DW]5ZUSgCk[BWfE?/BGJkgFJGkL9>mZaHo;1F
K>cOFCJWPFbbTLXVkA@6S@@Y2KH;VT>InPRYDC@^[=D[@hda=Ki0Wa9Ze>g=5kGf
<MlF=[Sjd0YZG>kACbcdaCQYoU9MlMFbW]U8SBfe;UgL56=ZJDFD6`E^b=LcjeX7
R3WgQQoV9g0hG=LjR3DjVgQCV;:gE;^Z<fMTC9eIobe9a6A6jT?O?:i_b52X/GW[
0<;T/GkE?EU5MR6b?DJfalRjA^]g=bi/eGN?3^_U1Q4O7FkDKekXFMHj85`R^j5n
@>@H:=`j8?L;El<2PbogehO3SAQRDhllh=L?D861X9MV9hnQAihd^jTWmUQjKY5S
j0D<13gG;W:KNVkG;U=?IT>_[m?CD=oW@@8M7e6WZM?YXg=d1[RM2Z1EP<C@NXSK
3Be^mceTJ>TQ/b:o7bXUB:32XlQ_E^CWDJI:aCLZgXA:neVEMU?UeVmDPYJ:Q:U^
eB;]Q/ZiO_kodZ]Z6cXGeW9SLf^OWF[3MG20PK>MGC?<b4S=WK4[Oi1NUcjUi51H
Co;Ej/TnK?cE[Y2cRT_KD22jSKT]K59O69@]AKM1C@DH/CGMjkXVOe0VO/b/8@G/
e8AXO<gh6T>4V3LZC`<k?B5bGC?MVco8SbE4C[0cd>jgMG?CY/fQCNL:_UG[G8Go
WBIG@fNmmC<X0e3m5BI/g[CIN3Hee>>gVA[eh<96_G;nd]HnEFg@]DQm6;bB<ca9
<WUm3PM`AgehDn89KKiR<mZ7gk@96Th=6Xh<F[0L<05@1RRMZ643ek1kJmRj=NcK
6SI]3C_f@cE9iWW^8O<lef_B_N95KB9[`B1:SX<F<7Ic;IP930P6P051;f0dC]1n
<o5>?<m9QVgW>RE<8O@J77CiRXAc[`SaYS?//kZK@j@<D[h9Se:nG4CiA?4?cl3`
iO4?3MW`V_R7hSnaSXfb874[^HYncgifdG7>Y;gHDPkBho@f1nUZNXEGDSKUd2UA
@1iFL11dD@_]YX>/DYSjhaoCHkQ1OHIml0hjc<FdV5kV=>cWRnP1V/LShg_XDaKa
`jQQ6SES`LUB]RQ_lgFT/2A^R9MB:TYNCeTdPnjW=oQZaa?a]fP:oDZn<?hgf/T^
4J@djZ:odS7H=eiDR[KhF^ZPKO@<fj@jiJih<JfSDm:=lHMQRDX;dFhkGD<o@J/c
N4S/EEKB::ZVFER`ffP]?DZo49LXalc5_8SF`?HGj2?n1Kl[OBCmDkK;5l^g:XG3
eFQc;4fTB_B/WIKC9[ZEM];CC>cV1Gb?DWkjF_S4@dDd0C[KjCZjVOXQCN<<7/V;
n@5aSCPT?YMo[[`M?`B]BK@5=Ue?cm2_jE?j>m^hQ<_h>QkPe`B;[N8[bA>Wn5<D
X>o@0UY6Em:ee4?gD9BNPSNO4G>U>^U:BILoUKlNOQhglZF`jG_DCknU]c1^VCa:
58W?9:mdPoB`m;9d73dI8El?gL?XAAU/_13_@_Ao4ee5>nPfnRW]XGdd27]NYMOX
GOX@EUObiG`e?lSkn@Ao9KaR[:PBjlF?QBh6aInUK6Vne29]T>jFkYEn8kdQIlRe
LZ?lP;a?O/Lfg_JAfS6lJoP_lGWae_RelC_Snn??a]n8OhiKLBX/l54aML;G6m2_
KO3T;nUY_2oBOm0Oj1gLiSm4e16WL3iGl1aNb8]h3FoTfoQfoQ7_i5ockdBBb10S
AI=X5YN:6lF;hY0dEIX^aNB0G2hgb4_UbnG=lXe:>MjibZg:HlY^IHmbC3UUbkC]
a/knl^WPjON7E`m_6OiS?2VN5QlC;h]gaXoSEST6XmM1Ul8Wml4WSb0joYf6j7Uj
6Eii4mJmAgnTmnT3F?P?>/EIW<d^_?ULS=RJaiOaMoUJS>9>_XlOiWdLhjOh>Gj5
GnGGn7EnVoo4OnI?n7<n9RBA:mc29d:RGJ`Ffo3N:>hBmhQkaD74bB7aZ_Rmn4PL
UIcBF0UWI;aEDPd^D=gB7^UENJBL0flgbEO8El7SSlY3lS?bJo9O55:LbPRU@2UF
6YEKU27U1K??JCJG[LRfcWJmk@NfGKJH:Z_IjVCe>_EVmCkeYnZKmRbkcoj@OCmj
4N1LcT_<Oa=a:ol69o8;>L`k^8EC^I_3U2E2m5=iPiPSgbm^5cQJ6ZZfZK9^H>WW
M9_48Ug^TNkP7m4C>4U?Yao`3;ZBklA8ohJk45g5M:md@1XF<aW;0So2UGA2>XAe
jBehJa9?h>o@7?6Ro3_UQFDkA86hV?lPGfacb;nQ^lAn>B9Gb0cOK/FijbKYQcBI
?YLfBDL`:mK:?IRAEk=<5hSYm2G`ka53CRhD9EC=/jELKYH^hCcddbSk5UJ9C]4W
Z^UioY6hG0[`mkRLS]<`mB_?dCg:0_V]n3ciRKP7W:^<W]5^e8<nlZeBA1hGGc9l
TWM8;_6<E2@^h;o;7J9cn9OLa9?4Qm84gR@flmNh5@@@@@O5G573NKSCYj;nca13
YnQ_59G_TWhHOeoJ<caO?4D5bS9j7B^JSNJ;@Oh7_H7em6U4QAe[kRoTbOB4]8j>
BA4A4jOiY3Q93m8_/@[_5GinEfQde=H^7nH?ejOa6>TB[6V2MV5EGRimCSGa?n64
]cUn:7j0lc5O1[4^oDeiCZbW>k5N?8dEiAZ/Haf8iSFD`U/a0m;`mR?fohke8@O3
Xf0=GHMiNRoFbd6/5fmQeOP8l_OX1>K^?OB^H6Zfg@o;Sm6cj=mGK:L1:/NNTHJi
M2An@WhM_W^LKYJHWU=7f6K8=m:_U0?Z3=XMWh9eOAf=Xk]Y7klS?dI?JkD]F_F<
2jZVCi]J>FEbaJB9iA?:BT_65hN2h`;nX/82geR_aceVm:Sl_5aGC_K8[16I6Lkd
]=BDi2B7GKDY/PASRQ]l<b<N_BRRbdFnFK?66gUO1aPMic0R^PN/VNO[j1jSG0M4
ifUZd;cTGc@eBe<kZlU>CaEESBof=?PlnR_e?Tn<Uli_1Og3NUoHXalejKTV;ANI
VEAT_5jDl3BhE]MkM8ih6_BIFeIg=dCZaaMcGg9BWJm^EM;hH^Y;BPJI34[?lGGe
LLh<=PTLUZOehIJJRSkZNKkj1SgGQj:XARY/j5RY=lm_KJS?mg[3hh]e[U_QFjjC
LHX;VBYDIcJSfnYdeFc6dhVcT4jgN?Z:QkY_SCUYNBBD/]:g/V=IZbieX8h6?B>4
M^_eW:^>^;k9XW8L9GNL:lfG^Q]LWAi3^K]kQdLOV]mjC]Ul[e53>8`jD5HDcXad
cdCC]f:Xf5D:h`ccSJiHWE[UJc0hTL/l^/=Gje_MOET40i;G[M>2[MiXGYhfP;=4
GX>W^jGEimF[lggQS_YAOEWD_F1[OjkVbCeO<[jhciUQNK<_;Ce1Y:BNBjb2YbfI
BIWZ1]Fhh:`kfK38=a/7Bmfc`P=;FWgXB:FA[:ZTkQFEl3ZN<:>D_Q;3d:TkjR;M
cVT67jiTGBUdnScMa`W3kS_jfOVLSPC7E^PlCXK@28jc0JIcaaUJ3hGdH=282kD>
0`TKIiSiR_75Ff9R/Jo;j@62njRi5LG2dd[QLjoG6=EKHQX]AdKO?[oEbW]XNGjD
]58LmTG4T63D;<W8AHITnaW9fN8A7l;gLN<2C2=eNm7IGkXcNdC3jVTjIolOhUFF
_76Q[a77M4m3Mb@AZXd]inD/^N5@n0fb1<EF@CQLU`]eFn5/7b9^`M9FPh6ODSSC
em0IVHDI1Q_e4GF]D[h`iP4XTBnIEB5/UbdmDinAJDdajY8;KDH?<GlTQ:g9H<m<
gAVIIJGQ9:lg<JWnIiVHJSnWD2anc2QUXVn:9KZ/C`/U>VEeDImnG_hlje:jYLHF
;4ZR/FEYMgOBNK:IF>jj^fOj?3>k8mdM/OSfiCj?dmLmP1=RGGMG0aHZJoASlL5K
l_FI]hKAUMDl3C4^Z;K?acO=km?hYXE;F`O`HL=cDd][52O@^TQ]^:l0/]H13i5V
L/EI[Z7S<G;Db9PEDF4gAOT36]5fDeLf6FIn1KiYV3a;2CbV5C5QlIbVGSPL7Xl=
RdUi8OjalP8]03`;22^;LK<P28`H`ilfD3;nbjW1[VAlO95`>eE<2N5/oQkOQe?_
cbCSgaS/0oRcaQ1:f;nZ7QOlY4f=RN>JRaCiBHVBE?U9YUbkCGUBB;[S`?^h<YnX
>UdecoUUeMcCEE@=fWT:bH@bKhHgXa09__c@:HldM4YCj6_bb4=X1CL<DUKP5ZEB
4VM[;AlhF4]QCdYGbS_BVk;LU;9E?Y3bJ/Za5:E82/X1af9YLM9>nBM9Z/=1:K>Y
dCK7[ZGHb>i@>LWQ48[==UIeI:VZ@iJT/L:A9HC34A?QZ6a?R^4^VHI_@I8R2i^Z
2/U^RhW[]6B?^TdEcNX7ZU3gldPL/2DAeY;LXUAdRL=2aXUQWiI>3/gAiGSE8I?3
jA2>Yg3BBAIAlBBi@[W>;m/fW6Qc7CD9ee5d_LYIEEfE>KGDl<7A7DY9j?_>igND
^0bT>Z^ZMSaOeFLCMBf]V]>QINA>LP@L:I>J7>a@I<k8W4Y]XE1h@QU_J6_K`1]Y
0g/U;g]7N2F9iJcCnoGQPm85g?Cil9lG;aYnT>^7We86_iZ9Jmblde5S]1K0Xkn4
Ac=a5Po@JFf69lR;WO`HolcmD70X::m<nHW]IoAZD5hbHXTkTW`/:8NBoBUU@FU4
`3dV>L^OK7N=LK_Ma0PDcQYQ^2g7ObS00DoPPh0X3C@5m<1@@0jhAhn1384Ql?4E
B^<c2AmJWJj0aljUm_Gh0_QB@D0;<ZDidcaYIFVA]=jd0fUZf/EM@@j>6AAgh/nC
0ReS21LVDDHJK[8BEHfSW46aFbb1Ga5?KA]>7g6fWFSKN1@^?XY_<VIH6J6E<KE]
@nT640W_VWj3keBU2Q77KGRXSCM<I6micQPa</^VI^>dHi=md/CbbCPG5OV;O3k9
Jm4nk`:Nb<LO[UUcmkbKK]^`kNkQoo[`d5o_^jUNVnjmiY?O/No9kcN^^FIhYc:H
U;kdkX^^jRmamjkl`M7EdVG5:jMFcTZaWO:G[ZVJgFk</fOSOeE>:VoPBd5D:fVR
9]KB]7AIcLW92CU2BJ6/FDYCnWNbi[S2HZVd=>E^AbXVDEYCNW^jB1oTGe2VN4U;
BYI:LKoFh0n3U@_F==U1POElP4DC]g<__ZmOVah`72_BG]96ln7Ak1V]SFhN7AT]
Slh>J6Zc6U4aKif8jIRh]goDe79SN/:7cPe]6km/Pc_K4:NWSkAEWojbKB[lI_P<
3U=/i?=@aZC<PXWULXiBE>@KJh?g/^4dnBX^2`oOolG`?hIONhUG_oTi5nD=On2j
NN?gog3McjnihSWQ;3Tio3GGljB_^?Nmn7^S]VoJ>Ob[WnY3>k7>Q16C;b<V<lQ=
mfUSKg3a5:[8K<aIT[W4?CQb8>OPb8?I3WMVIR;ZAV@JTIE1mS5VI>DQaQ1I^@5:
LRJ9Y3c=bah_7l2TL3n5<<[4Ia@FmOlJBQk:RHWMONRifODSYho<LkI]f7RRKNii
TI@88</1E[c88k>4JU=]?Soj?FEbIR9L`PRBFgJEG7Ck5H]:W[Rilm6;Wg_dWTMo
?2=leJXiTfkHZ``ZS/YE]`f/>cYlaiZF@?IWhb[WLmZCmcn@UfW41EIQiMO`@39m
Y8FF>7ZUG[DgFIk/d8@V;I5U>g^B?<UCB5K/3UUf>1:>/2W6c4YGkJGf9[]^7l:7
MHLT9jIM4UJf5oLUVk=>7AChLa;odDf^/1UT/ZQm@T^:`5_6A9=4[CJR6ChDCRa[
cD;^QDOcDVG3Nhi_mej:iKdeig[_A5_Ka[U7_V`klVGXb;m<AV>YBgQB?C<3hD`E
BiL9;E`^EdllmLE<LG;RJLLbJM4TIO3hL?oahHg7/@_Pi_XU`8o_5moff<0/X49l
mO5SAC<No=d4<1hKiA8eeLc5Ioe@cLK>SSGSJmN_FCUkLlNJcQEcFnRo0GCZgh<:
IFiTLgAbIF5]2VE^I6mRJPXa=B0`86mRJPXe>C<i2VE^I6mRJPXh830PKf9Z2S`l
82mDNG1U82m6Kfid82mCMF9dNG1U82mDLWEUE7U`IB0_@V5cIDI_KW@P;e5DCUQB
Bb]8IFafIGAYHf4P;dI_KWA4IG=SLVU`M6mb2S4f830PDR0_AFiSKfAYKVLP;deQ
He9_KF5^AFiSKfAYKVLP;dIYLW=d@fQQLR0d<20_C65cM4=XHG8P<C8a82mGJFAd
J7<PFb0c<c<:<c<c830P<20b=cPP<20`830P=CDf83De=R0`830P<20`830P<20`
830P<20`830P<20`830P<20`830P<20`830P<20`830P<0X`830P<20`830P<20`
830P<20`830P<20`830P<20`830P<20`830P<20`830P=CDf830P<20e=CHP=CDf
830P<20`830P<20`2S0P<20`830P<20`830P<20`830P<20`83D`<20e<30PGB0n
?PYUKVA_HVX:<CHP<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=SLVU`M6mb82m6Kfid
CV5]IB0_DEA>F59;:dQUK7IUM6USHB0_AVaQIg<P<c8P;dI_KWA2@Vmh85/]>CDa
82dd>34P<C@d=B0a<C8bG@X_BGAQK6US@FiWK6DP<20_@G=SIFid83Lg<20_A6Ec
HfE^M20]<S<`82m3HG18IFUWJ7@P=c4g82mCM6E]ER0i>20_F4QUJFMXM0Xe<S<P
;e=dIFe883Pe82m1MVMGJFAdJ20d=34P;deQN5MYI7AX834e<30P;dI_KWA6JFaU
<R0a=b0`858P?Sh:IFiTKf9Z2S4g830PKf9Z2S`l82m<IFiWM6PP<CPP<21B82m<
IFiWM6Pa83Le=S0P;dIYK7AULR0_AVaQM6E4IF=_I6DP?Sh:LgAbIF5]2WP1_EUi
O5=e]SoW;[TgCFRC]=WJY4VhCM9mYI^]m5;BD[IJF]06:KB5@V6X86:ec/2[2bhA
6AEIA9k:S0mI1[T]?0bP3^?P<<j<RS>2nh`X>ShodnNlNLPhJ9=gKU8jU<oXQcml
gY_c>nOlcVli_nlinMgLGeJ_^[T;aT4o/=0d]f?UHXQMSUg4?USHdk4b[Y/n8?kL
`]kEk[S>I`:`baN_G=8CelE701:LBiKgSOA??PPPK^g^jUPD]l?Ga<^jZB:^h`CR
6MdmZfn=jbIZ3kW;Eb`L/BM_9mgFdg7[b?c`7^W^6cYj^^;]7GLAceRihZKE8oX<
hQD[EgF=]<MFl^le@:[E`L>PQAn000`Hj6h343i=L097E]E>Ef?X^LLG95Eo0DHa
YRnHnN<HOo>UGGMlfOFeGoN@n0nZd5i/[g9=ER@;@8mT7m8m=6Z9mJ=25hJFW31<
9JXQ:RG:bIUTPgkL2@lB?DW4`U:l7oZ8kR=jU8PKUGJCMQS_7nA4n@Sf@BY>TgFL
JgJ:gFE;d;Un7dK=`LMMKm/n>XYfR]hI]0n>0nfT17`BWh15h<;o02oN1Pf@RM/>
I2eg]I=Y=j`TjRMRHbGRk/7dH]L;V0]N3ZV?3m8i?>CjLe6Njn>R<8>3[QOmHHkH
;m99Ti=Laib?^gk^G>9jPFQ_g;@WReXLL^ef;WM]C0oS]T7G`lh`DYn7h^aV9gDm
i>[9f^aJE1BccmPLI_H>^R[9OZf/LiEEN5bUc[>^0WmHA=;cW3=LfDF_^3:X8cEc
dj1NfNQb>3Nj[R9C^[?>OaGADMb3Sd4f?SKXWNHj@R8]ml3D[8[=HOcQPHK<8VlH
Ki?;6S8gIcGh_ETcG=j/N[nOi6]o;M`UG2m<4XZ5725Cl0TN8De84DfR@D`DmF:2
:8Y267lfF>?B7<FmD4>`k3dPJT@nS<m@9GLDmlDZmcd[LR8SPYPBSWi0bH^@4/Jm
1`fZA<8QCDcBQ77OPGSE?]W5ZA8G<aPHEJJ2BV1@I60J:?Q0F0?[;;de]Q[CA6=U
ON2KR_JHiF:IllfG3Ig:i^T][LXNIe0YEXFX<gRa^NfRl8elmLeTjZ[=bIWNg7NP
MnFbaGEMDUfkE=M5e:kLgm]]DoXkgNj1IB]EPe]QONfM2k]Eg]6U[9Bj0/Xb:N0N
j8ge^lblF3GgBX41F5`g^gEP/M`E6>bENn^TST3`@6O]Z[HaLmdg>]NZfWlaEjdj
f2Ye[/iH_l_VJU?=WNYLKNYLKNYLWG9WK2ielGE;FfY_FTgIjJiK>]f]I;HXDfO=
KEGL7L5067MBIN1Vh8n1PGlN<_UnB>D:`0D@OI_X7IE7iT@ohDn08M8CoAnfRX9j
F2DVDU<=an01N0cfP`IfTI`9lf4[_8c;j;/m3`k2JDb7O=Yk>@S33?PMAZ>_`f9h
R]Z_QQMQ4`b0W_[dP9V/6m0K_HedVNA>^2_j4lR02[PKWXM:6WD334EgA`n@]AWV
`1kHBoeoRa8c`2E7WhVN1A5VdIQgTNGej8cXOS11;]A24mGN1BnPUgdWfPdfZ2;_
]/<C/0=n0Go1>o1P]3_J6cdI?D>YJP<7]=2m1PoR6GHoMgMdNoBcJ8B@b8A/V[DM
=/9?JOcmM1nS[KD>Oh2[LB=^HVCV3^HP]hjgAXH9QbbH@WL3[81k2H73L1cn1_o0
caTKJf1G/bm5Bj?oBg_fM5ZU^Y8^j:Gk7[Xgd9Z>XPH;LC8fhAYl13OQ7iQ/IPkC
b]c2g<Yl`SJblmPnmPoLCM`P_ikOZ]55_XPNSIj8WP8[>>5jF0E[JGD_`TTh1aN@
YK4Lj<DZ[<GiM?OSHlaQg867VBHlQRNI?OPWo0PoajlHW]4cIRJ7FLe/I?Hb;c:_
/T_ICNbSk9oH;kR9?<?_h3oFN8Eg8ifAnb:_AZ^RIj9OdQH[PXLRD`^=/00jJ;D[
H@;l6jeR7mgk:F[7hBEh>GIoQ0hHPRl91D0CYV8acZBk4Jo1aKPD7lLSM;l@lnDl
@h5P]8bA/C8>YXGYI7ZHO^HDdlnV/MW/=7H^^io^Gk>WfJoH[cRNBnK<g1A^:ZcW
N[Q]M>oTMW63g6]l9CnAKnB_iO_inoSek4;nMOjdIZeVPfI@lkWV[k@]cQ1F2>/Y
>RmCc_j2L_VO5hLIi7dag00;<H2M/9VR/@<k84CI]@S_9KaF@VJdSEg;CV4::A]N
P1mB]Vj3=G0O>`mfA=mRml2KU2W;JLQnN9Z[1BNoQJ9c1aAB5XgLLUIfEZKOilf@
aW_L]>DkdU;]=Z_5W99/<Q[6jGD9FU7@l1c;8>CFBOG]K/GG[W0nZJ4QCmFU3Z[X
^:BRWKk:KZEnK1_5[OK[8=>HUS:eG7aIBcWNDQi]R@Ig=ECWiK[[9;ObBT1bQg7^
[5JB7`Q8@KLb59=Wa^@7Ho8hTSdNj^2^/gD7g0Zf^n^Dn]k^D5ek82lG3l/4Ad9N
[[Yab:1C1eIPL/LJfV1Q/]ZRCTVE0WF:GB:IK:bg[V>AdSB[]Bj@i_44ZHjZVU]Y
S[cLY@[i2OO[5dV;kPo;d=V^BQgcFQFf8jP`kNYHaQc5:PDDjfdOfojYGYCZeUmR
E1Q_ODMGZ5jAfnlWL5FeGMDjeY<f_LE=`c;[PZd:[Q]a@_Ea6GVZ^Q]o9WSKUkTE
[E@[MHNF]A>hd=`jV2ZWaSIO1IYJ1nfb?JKTiAjf[Jgbd>X?idg:VjCb:Xm]KIco
nLihoNn?ZMbfm_P7a:LgS`:0:P;BE?9CLBn<CB:A/aEZdED1XHDEQ1=M@JAU;REo
9R/<i@c[EGS_e0jU_nFR6mf1^7?]b`:3FW]Zk25D6jCfkB73EA@YJVn@g:4_j6WM
;PgmIFa=adR=aV_h0UBS6^SAG56`hj;LZch/_KCZKY_D[LJg=aICdREKgBDEY:_@
Z3h[:O@0Kf[e:>hPEM2_bMcYHM0f]@hPKPR6<KX^307WHOZ=bRjHCnIL=MFF1VQn
D_9bZB;K@e9n[[^NIZiGLlDMLXNV;PZijmgMU4bL=lK9d1D:5Q22;Jf44lbV6NEP
fZSH5@aNAN<DZ>=@5fXN2]88bdI681j[:QRVAXFim31UODf]/eZEoT2J8PN250E:
gf==[LXab]aPT5XESGY:7ZmIJQ_a^IQl;/XVNdUl5?[]dTm314<QMLbFE/VS70^5
dT;Zmbf^Qa4^[i17:/:P=U4Q3f=o4oDU9WWBHS7`B1ib:jQR>X5BnV96dFofKdNh
K=A_jUU>gYK54:khSQ2^_1:4[kXRQ:]6?Af3L3GiG:DRO?GgQo34<@SGO3_2lZSO
i>@TlUJ>8Eck7B4lnDX@3U`A`WFSWXi1^9il[U<AW_;m8M``1^6Yghk`]56obLWY
i>fd6<8c_R>4Ieh9`XeGQ?0eXij>@KR9O;i6AGSFmhM`laR4FkhMhMVSOY>CLlSK
fC64[of>4;k^BQ1^_B:4Pj>NST5h;_TLE16nOQAQ>Df1BoOQo/^fGOS>=nIiUd1>
_iAh4m@bNf03DH2YQ3gLCB0C7BMZ9ZXPJZ2GKAfAVIYO?>OAdm_7<jAWdY]5o>FK
3XU8Ebl>n;S`oeIZHR<;m5i`9ILF4V;=b^RMiASlSGi6g<dd<LnaMk>7^1Wd4U1;
;YnTme6Fc[DValnJa88`L4BR8@a`TTSEBFKO8iVh@9`U[Wd?SU0_P6]cS]18??72
XQ:SanPWZ^DfQ;onT7on`^@`=o<[>[/PY3I4iS<Mo2U8PHVb=/FXCKIH[JWJXkRM
eY:2fnE46OZi6@JkfO9gco9VFePXGYNCdgQ^iU3ZnjU3K``eeWD5?X6JVZ92I0B=
dF2e94_ij?OiOJF6l[9TI_jo5dbIEKbakn7j[0Z;[ZgZ:7lZl]Z3kdK>A?khedLR
WieM^obAGMMMPiUogXSNV3l1l/M:oRA3VJ`GSI1/9Wnh6DW9ZT]dC4L^JDEkR_W_
WYXOdR67j/TK@nmOhTNbZKc<J?3kf99d]:JSfB1Xf2U?i=N[GVbKi2_<VUme938O
bcJlRAkdo?DA]9boZF_=^A/SKgfj:O;7V0mk8RNa7mj1A<RC;B0U9R`B4`cTQS0Q
HA68mZB5GKJLA/>iVMG35nMEWBPZ]9JEUiE>l?VUdQ9cRTKHDnM8@ZKWM7__joXi
NMV2CWSW=kLLE9>F8R=7gnHLo5I8XSO_6fG[?CcFRnKB9=iA:X`cEK0[K1Fjm2U>
@nmafa]3`d=@<eA34dc^TbM0fSPONU=mFRo_/bCJ<RUbYTa<4dTbJ4Rbj/fIV<a@
HDm`I8:AXd8m1d6eR5fgdc6YeF8d28c7kOLI9iBK?:Hbh`A66/lHDjbF4UKnDO]e
Jb<OAR9[UmKdHVUXijgkW]QHd?0<_oGSPLS_8^om??;O7ac5ZW?k/Ok2aemRlcV/
RYb:_?o^^]nZJd=jn`GV5?l`II0d868HBf@ma`UjC]S<@l8D[KZXhjN6:bU]c[eB
E9QL>Q7;BhbBlOP_]oTf76??Qi:3>boL`9jW/EQXS[hGNl]=X_>;JWQO[/P^a0B3
;Tg_l9Ld69IZUaV4B]6Tek9YaD:6eVW@>j]bV?b/ZVN[V:[RK:o98?2R`coNjPQS
B9J/CYOPMnK[66NY[UZX[WJT25WI^c9B9jIU>JHUnB_/Edml3[O@boeQg0`SjGE^
Z=5`O^KIhN>VbP9bV@9A<cATZSBJ[9E]AU=UoU3n418gFR]S0LX/:cN?1kAk/Bc9
0kKd=0mHg2VDJ^>QW?50Z]?Z@K>72SDZJ:QF@g;kkA@CK<^`U1BGUef=RIR46T5S
aWPnBN<5SB1=a99RNTdfYU0SVR8AYO7d=E>I[gA2FGTb9ZiZG13Lk>T^k^T/J/63
4lgj>fmkX<ZC/8_ondnOkkgIj]FW6k=cOFgI5VgiZcoJm?bA;J7Gi^I>gOV@fJ59
7>LXF8;;aEaKg[bF6MT]_gZ/XF7[l1K7N9IMYmODBW;3/_nlMm=CbGQFcMf:j3_/
4?lRWN@hhAJi^3aaB^9eRDmc^m=h[iS293T=83ZM@W82hkCZn?cTO4>FdICZd_UC
kNV^Ncb[JTN09ER[I`jO?J/V=gf<ULHhPZTfQcH146dj7fPME82MlD52V^RS7:I?
32fC2P=mfJCa6S=U/mE86EBZXP6U4d`UiaoN/FK7c]_^gHfQU/:[mofTiVL[3T@^
O?i7G?3YVboomYLWOl>DCdROcSP_C=bd/1Gc;Wb6ee6^=DCOhE;YA<E1YfmNe<]m
FlA7Dimf/G`RTlBWV1==BNHDFBnWR5VY>5egR3f1_f9?Y;dU_ZdmkGY;n]CjZJ@k
HCaQH^J9_2LSJI_5VE6Y4@B;anT@4Y`FWEOHhWSJlJcSC@OW]BAi7K`m@BlH4oe9
CSnOj/o85oaf^looQVMWFabPhK=ZhPfm<EaYZZAdZbAFd1K?@9:ZQj/=@e@KBkYj
T3RNYN<Zi3V=bfLdV0c9QQ@3Ym5kajMUn<0=CQnV>kEF`@LjLj8?abE:ZAjZhZT@
K@Tn66NP8[iAZ3TIbl_/W>cKlLHf^;6]3Bb4/LG/BJL/;2l[;dU4bTT=XFdd@0WB
MTma490iN;ZRc6ChnW?n`Bd?c2i<6A2^:F[^VmCljlQWJ?/@GK[<JO]n]8]7RI_b
PcVcUTokbDmOJR^KD_E@OY?3P1:MfC5H6o7MG7o7PA2ZO`[AGZ:SCN0<Ed1LPX44
/DKAU0b0YTIQBe3A5bSSC]<iJX;A=<28UIF5ALTUJFSEXT@OC?n_lomh=k85ncj9
W8m4cV8OEa2i1o_hhJn6glF78cL`m<1Q`1bIbWi:<KN17GhSga0bgf]kf/H:6Z^V
`]APJSD]4FiQKa7FYfb5;OaFlaK;5^/^f6Da=<1dlaC[bfH^`?n:InkQMl9>O9[O
INDc<WVKfFY1d9Se^RBWV6PGk7I;6SdmN<3mE[=]_ok75W]ZfQ^N9F/Yc7IjP9fe
3EMFd/LNNiSJh]_<c>7:HW^1[JJj^YXRSgA8;i_<I[1HNTaFZhe7k37AWfSgi>LH
eQb?<I4h]]eHE7PS]]5VDZ9Q6H6Q2?WlYF[@b/YYUlDBI5W?2MnMWKGKnkOk/]8;
/Pg51@InHV9TmNo@QEc1T/Q3TKll4eUlD2<n=DkS/HV?I72=GfmUke2aRUgA;SZg
oELGAHZRY:LWFS8mT`:aLn3[HAkE8Ye8delQM6WX?cZH=K^a]GUjCT?Gl]j^eD/G
M/AJa<aDZ?lMbTA=A>e4:hWjRAhTNY988CY6M38jLY4<Xc;Bkkna>_f?=lJNNiUN
N9UNM9V^NWOYn8/^df=HG3;o[IOIneCmo`0XJmPl2VE^I7=dLVEQK@YUKVA_HVX:
<CPP<21_HVX:=3Hi<@YUKVA_HVX:<CTP<21_HVX::6eQHdmC85IULW=YKfhP<C0^
<C@^=R1L:49eJFaT834hAcD`<c=L:B1AMF5bM7XPD4A6@fm^M6EhM2T:IFiTKf9Z
2S8`830PKf9Z2RQ4>S8`<S0a<C8i<CH`<c<cFS0`9c0`9bT:IFiTKf9Z2S4P<21_
HVX:?3`P;e1bKfAeHfEb834i830PDR0_@g9UHGAYKfi4HGAU838`830PDR0_CFmT
A65dIB0b<20`858P?Sh:IFiTKf9Z2WQbIFH:<20b<@X`<30`<30`<30`83He=C<e
86HP2S0`<30`<CH`<SLP<30`<30PKR0:<30`<30`<3Pg=B0`<30`<21^80X`<30`
<30c>3Di830`<30`86hP2S0`<30`<30`<S8P<30`<30PKR0:<30`<30`<3Pe=R0`
<30`<21^80X`<30`<30`>CLi830`<30`86hP2S0`<30`<3<h<S<P<30`<30PKR0:
<30`<30a<3D`<R0`<30`<21^80X`<30`<30c>CTb830`<30`86hP2S0`<30`<34`
>3LP<30`<30PKR0:<30`<30`<cP`<R0`<30`<21^80X`<30`<30c>C@b830`<30`
86hP2S0`<30`<3@a>C4P<30`<30PKR0:<30`<30`=3@e<R0`<30`<21^80X`<30`
<34`=3Pa830`<30`86hP2S0`<30`<C0h=CLP<30`<30PKR0:<30`<30a<C4`=b0`
<30`<21^80X`<30`<34e>3Ph830`<30`86hP2S0`<30`<CDi<3TP<30`<30PKR0:
<30`<30a=CTh=B0`<30`<21^80YdLV5YK6Eb2S`l82mCJGYU838a82mBKfmd834b
830PDR0_BFiVKb0a830PDR0_BD@PFb0l=S1U=S0e<68iIS@hHS@d<C8g<SLe=cIV
Hc0c<6Ha<3Dn2S`f<6Df<3D`HSUV=3QR=3@a<SLb=cDg=VIS<3<`IS4`=ChPGB0n
?PYcM65bM7QbIFH:<CHa<38:9BE5CdH:\>"], "Graphics",
 ImageSize->{285, 217},
 ImageMargins->{{174.1015625, 0.}, {0., 
  2.2421875}},ExpressionUUID->"6f6c173c-f9f5-4fe6-8558-84e3a967d7bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Find", " ", "coordinates", " ", "for", " ", "E"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "start", " ", "by", " ", "finding", " ", "the", " ", "equations", " ", 
    "for", " ", "AC", " ", "and", " ", "BD", " ", "and", " ", "then", " ", 
    "find", " ", "their", " ", "intersection"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"x", ",", "y", ",", "ax", ",", "ay", ",", "dx", ",", "dy"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"equationAC", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"y", "-", "ay"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"ax", "-", "1"}], ")"}]}], "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"ay", "-", "0"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"x", "-", "ax"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"equationBD", " ", "=", " ", 
     RowBox[{
      RowBox[{"y", "*", "dx"}], "\[Equal]", 
      RowBox[{"x", "*", "dy"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ex", ",", "ey"}], "}"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], "/.", 
     RowBox[{"First", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"equationAC", ",", "equationBD"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.815654846966208*^9, 3.8156549764241257`*^9}, {
  3.81565501364832*^9, 3.8156551744006853`*^9}, {3.850583669667141*^9, 
  3.8505836759061728`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b2570c19-013b-4a4c-a6e3-3b7cce44cbe5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"ay", " ", "dx"}], 
    RowBox[{
     RowBox[{"ay", " ", "dx"}], "+", "dy", "-", 
     RowBox[{"ax", " ", "dy"}]}]], ",", 
   FractionBox[
    RowBox[{"ay", " ", "dy"}], 
    RowBox[{
     RowBox[{"ay", " ", "dx"}], "+", "dy", "-", 
     RowBox[{"ax", " ", "dy"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.815655042219037*^9, {3.81565511356851*^9, 3.815655151957675*^9}, {
   3.815664250889575*^9, 3.815664268869597*^9}, 3.815664855543708*^9, 
   3.849694988151043*^9, 3.850306687515277*^9, 3.850583710607505*^9, 
   3.851254870711535*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"2d942267-c2b4-41b6-9bcd-86c9710eb281"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Draw", " ", "an", " ", "illustrative", " ", "figure", " ", "using", " ", 
    "numerical", " ", "values", " ", "for", " ", "the", " ", "coordinates", 
    " ", "of", " ", "A", " ", "and", " ", "D"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "step", " ", "is", " ", "not", " ", "needed", " ", "for", " ",
     "the", " ", "proof"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"figCoords", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ax", "\[Rule]", "0.2"}], ",", 
       RowBox[{"ay", "\[Rule]", "0.4"}], ",", 
       RowBox[{"dx", "->", "0.9"}], ",", 
       RowBox[{"dy", "->", "0.6"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pa", "=", 
     RowBox[{"{", 
      RowBox[{"ax", ",", "ay"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pb", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pc", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pd", "=", 
     RowBox[{"{", 
      RowBox[{"dx", ",", "dy"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pe", "=", 
     RowBox[{"{", 
      RowBox[{"ex", ",", "ey"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"quadrilateral", "=", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", 
       RowBox[{"AbsolutePointSize", "[", "8", "]"}], ",", 
       "\[IndentingNewLine]", "Black", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Pa", ",", "Pb"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pb", ",", "Pc"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pc", ",", "Pd"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pd", ",", "Pa"}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", "Red", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Pa", ",", "Pc"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pb", ",", "Pd"}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", "Black", ",", 
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{"Pa", ",", "Pb", ",", "Pc", ",", "Pd"}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", "Red", ",", 
       RowBox[{"Point", "[", "Pe", "]"}], ",", "\[IndentingNewLine]", "Black",
        ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<A\>\"", ",", "Pa", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<B\>\"", ",", "Pb", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<C\>\"", ",", "Pc", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<D\>\"", ",", "Pd", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<E\>\"", ",", "Pe", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "2"}]}], "}"}]}], "]"}], ","}], "\[IndentingNewLine]",
       "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"quad", "=", 
    RowBox[{
     RowBox[{"Graphics", "[", "quadrilateral", "]"}], "/.", 
     "figCoords"}]}]}]}]], "Input",
 CellChangeTimes->{{3.815655196881085*^9, 3.815655665795712*^9}, {
   3.8156556968515377`*^9, 3.8156557838031483`*^9}, {3.815655932701605*^9, 
   3.81565593438804*^9}, {3.815656005926347*^9, 3.815656046238167*^9}, {
   3.81565607933572*^9, 3.815656161061664*^9}, {3.8156610836465673`*^9, 
   3.8156611441494503`*^9}, {3.815661184126947*^9, 3.815661356574294*^9}, 
   3.815662134195237*^9, {3.815662260514454*^9, 3.815662261833972*^9}, {
   3.815664778415156*^9, 3.815664791225912*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"0ec44dc8-aa5a-464b-8044-17659b67bb95"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], AbsolutePointSize[8], Thickness[Large], 
   LineBox[{{{0.2, 0.4}, {0, 0}}, {{0, 0}, {1, 0}}, {{1, 0}, {0.9, 0.6}}, {{
     0.9, 0.6}, {0.2, 0.4}}}], 
   {RGBColor[1, 0, 0], LineBox[{{{0.2, 0.4}, {1, 0}}, {{0, 0}, {0.9, 0.6}}}]}, 
   {GrayLevel[0], PointBox[{{0.2, 0.4}, {0, 0}, {1, 0}, {0.9, 0.6}}]}, 
   {RGBColor[1, 0, 0], PointBox[{0.4285714285714286, 0.2857142857142857}]}, 
   {GrayLevel[0], InsetBox["\<\"A\"\>", {0.2, 0.4}, {2, -1}], 
    InsetBox["\<\"B\"\>", {0, 0}, {2, 2}], 
    InsetBox["\<\"C\"\>", {1, 0}, {-2, 2}], 
    InsetBox["\<\"D\"\>", {0.9, 0.6}, {-3, -1}], 
    InsetBox["\<\"E\"\>", {0.4285714285714286, 0.2857142857142857}, \
{0, -2}]}}]], "Output",
 CellChangeTimes->{
  3.815655666593418*^9, 3.815655734990773*^9, 3.815655785393338*^9, 
   3.8156559353936987`*^9, {3.815656028863834*^9, 3.815656046702477*^9}, 
   3.815656084808139*^9, {3.815656137560337*^9, 3.815656164097142*^9}, {
   3.815661113210462*^9, 3.815661145073783*^9}, {3.815661192401146*^9, 
   3.815661249984807*^9}, {3.8156612888751097`*^9, 3.815661325532756*^9}, 
   3.815661357044161*^9, 3.8156622632463083`*^9, {3.815664250954216*^9, 
   3.81566426892162*^9}, 3.815664855705256*^9, 3.849695842627048*^9, 
   3.850306700223096*^9, {3.850583704430484*^9, 3.8505837137955933`*^9}, 
   3.851254870768361*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"d60f5512-047f-4a11-9dfd-187fe65fe90f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "the", " ", "centers", " ", "for", " ", "the", " ", "4", " ", 
    "diagonal", " ", "point", " ", "triangles"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"trilinear1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "B", "]"}], 
       RowBox[{"Cos", "[", "C", "]"}]}], "+", 
      RowBox[{"k", "*", 
       RowBox[{"Cos", "[", "A", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lawOfCosines", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "A", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", "^", "2"}], "+", 
           RowBox[{"c", "^", "2"}], "-", 
           RowBox[{"a", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "b", "*", "c"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Cos", "[", "B", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", "^", "2"}], "+", 
           RowBox[{"a", "^", "2"}], "-", 
           RowBox[{"b", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "c", "*", "a"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Cos", "[", "C", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", "^", "2"}], "+", 
           RowBox[{"b", "^", "2"}], "-", 
           RowBox[{"c", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "a", "*", "b"}], ")"}]}]}]}], "\[IndentingNewLine]", 
      "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.815655868803722*^9, 3.815655887915216*^9}, {
  3.815656174908791*^9, 3.815656191006551*^9}, {3.8156562226450157`*^9, 
  3.8156563407813683`*^9}, {3.81565637284581*^9, 3.815656470255536*^9}, {
  3.815664014553617*^9, 3.8156640184636383`*^9}, {3.815664168065222*^9, 
  3.815664168535851*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"c2357f4f-b83e-482d-9bc5-4246c01fcb20"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Multiply", " ", "the", " ", "1", "st", " ", "trilinear", " ", 
    "coordinate", " ", "by", " ", "\"\<a\>\"", " ", "to", " ", "get", " ", 
    "the", " ", "1", "st", " ", "barycentric", " ", "coordinate"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bary1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"trilinear1", "*", "a"}], "/.", "lawOfCosines"}], ")"}], "*",
        "4", "a", "*", "b", "*", "c"}], "//", "Simplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bary2", "=", 
     RowBox[{"bary1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "b"}], ",", 
        RowBox[{"b", "\[Rule]", "c"}], ",", 
        RowBox[{"c", "\[Rule]", "a"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bary3", "=", 
     RowBox[{"bary2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "b"}], ",", 
        RowBox[{"b", "\[Rule]", "c"}], ",", 
        RowBox[{"c", "\[Rule]", "a"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barySum", "=", 
     RowBox[{"bary1", "+", "bary2", "+", "bary3"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8156603696651697`*^9, 3.815660427426312*^9}, {
  3.8156606473649797`*^9, 3.815660657315333*^9}, {3.815660739844817*^9, 
  3.815660804092516*^9}, {3.8156617064646997`*^9, 3.8156617215349293`*^9}, {
  3.81566175292069*^9, 3.815661824200328*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"c9ea235b-52b4-4a29-984c-be604779c0c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dist", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x1_", ",", "y1_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x2_", ",", "y2_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x2", "-", "x1"}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"y2", "-", "y1"}], ")"}], "^", "2"}]}], "]"}], "]"}], "//", 
   "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.815660840900197*^9, 3.8156609119721622`*^9}, {
  3.815661517879793*^9, 3.815661546158374*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"e99adafa-ab78-48b6-ad56-17cbf72b5f24"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Locate", " ", "the", " ", "points", " ", "F"}], ",", " ", "G", 
   ",", " ", "H", ",", " ", 
   RowBox[{
   "I", " ", "inside", " ", "the", " ", "diagonal", " ", "point", " ", 
    "triangles"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8156609506852617`*^9, 3.8156609731963797`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"04ba5bdd-4f3f-4dab-9c2e-3fe6017dc953"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lenAB", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"Pa", ",", "Pb"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenBC", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"Pb", ",", "Pc"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenCD", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"Pc", ",", "Pd"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenAD", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"Pa", ",", "Pd"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenAE", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"Pa", ",", "Pe"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenBE", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"Pb", ",", "Pe"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenCE", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"Pc", ",", "Pe"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lenDE", "=", 
    RowBox[{"dist", "[", 
     RowBox[{"Pd", ",", "Pe"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"centerABE", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"bary1", "*", "Pa"}], "+", 
        RowBox[{"bary2", "*", "Pb"}], "+", 
        RowBox[{"bary3", "*", "Pe"}]}], ")"}], "/", "barySum"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Rule]", "lenBE"}], ",", 
       RowBox[{"b", "\[Rule]", "lenAE"}], ",", 
       RowBox[{"c", "\[Rule]", "lenAB"}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"centerADE", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"bary1", "*", "Pa"}], "+", 
        RowBox[{"bary2", "*", "Pd"}], "+", 
        RowBox[{"bary3", "*", "Pe"}]}], ")"}], "/", "barySum"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Rule]", "lenDE"}], ",", 
       RowBox[{"b", "\[Rule]", "lenAE"}], ",", 
       RowBox[{"c", "\[Rule]", "lenAD"}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"centerBCE", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"bary1", "*", "Pb"}], "+", 
        RowBox[{"bary2", "*", "Pc"}], "+", 
        RowBox[{"bary3", "*", "Pe"}]}], ")"}], "/", "barySum"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Rule]", "lenCE"}], ",", 
       RowBox[{"b", "\[Rule]", "lenBE"}], ",", 
       RowBox[{"c", "\[Rule]", "lenBC"}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"centerCDE", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"bary1", "*", "Pc"}], "+", 
        RowBox[{"bary2", "*", "Pd"}], "+", 
        RowBox[{"bary3", "*", "Pe"}]}], ")"}], "/", "barySum"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Rule]", "lenDE"}], ",", 
       RowBox[{"b", "\[Rule]", "lenCE"}], ",", 
       RowBox[{"c", "\[Rule]", "lenCD"}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.815661387716498*^9, 3.8156615010146523`*^9}, {
   3.81566160607171*^9, 3.815661611046569*^9}, {3.8156616927911587`*^9, 
   3.815661699214929*^9}, {3.815661841335532*^9, 3.815661925647656*^9}, 
   3.815662103644033*^9, {3.815662460580462*^9, 3.815662518195291*^9}, {
   3.815662565763628*^9, 3.815662629779756*^9}, {3.815664082697843*^9, 
   3.815664090775828*^9}, {3.815664144065123*^9, 3.815664155984667*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"c7cea900-0b63-49ac-8fc9-c28887904f3f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Add", " ", "these", " ", "points", " ", "to", " ", "our", " ", 
    "illustrative", " ", "figure", " ", "using", " ", "a", " ", "numerical", 
    " ", "value", " ", "for", " ", "k"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "step", " ", "is", " ", "not", " ", "needed", " ", "for", " ",
     "the", " ", "proof"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pointABE", "=", 
     RowBox[{
      RowBox[{"centerABE", "/.", "figCoords"}], "/.", 
      RowBox[{"k", "\[Rule]", "1.3"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pointADE", "=", 
     RowBox[{
      RowBox[{"centerADE", "/.", "figCoords"}], "/.", 
      RowBox[{"k", "\[Rule]", "1.3"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pointBCE", "=", 
     RowBox[{
      RowBox[{"centerBCE", "/.", "figCoords"}], "/.", 
      RowBox[{"k", "\[Rule]", "1.3"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pointCDE", "=", 
     RowBox[{
      RowBox[{"centerCDE", "/.", "figCoords"}], "/.", 
      RowBox[{"k", "\[Rule]", "1.3"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"points", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{
          "pointABE", ",", "pointADE", ",", "pointBCE", ",", "pointCDE"}], 
          "}"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<F\>\"", ",", "pointABE", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<G\>\"", ",", "pointADE", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"Text", "[", 
         RowBox[{"\"\<H\>\"", ",", "pointBCE", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<I\>\"", ",", "pointCDE", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "5"}], ",", "0"}], "}"}]}], "]"}]}], 
       "\[IndentingNewLine]", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lines", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"Blue", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"pointABE", ",", "pointADE"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pointBCE", ",", "pointCDE"}], "}"}]}], "}"}], "]"}], ",",
         "\[IndentingNewLine]", "Green", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"pointABE", ",", "pointBCE"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pointADE", ",", "pointCDE"}], "}"}]}], "}"}], "]"}]}], 
       "\[IndentingNewLine]", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"quad", ",", "points", ",", "lines"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.815662121889491*^9, 3.815662179057414*^9}, {
  3.8156623720757227`*^9, 3.815662448706707*^9}, {3.815662687244935*^9, 
  3.8156627885161667`*^9}, {3.8156628214615097`*^9, 3.815662824788678*^9}, {
  3.8156628571094217`*^9, 3.815662886724581*^9}, {3.815662932765666*^9, 
  3.815662935316457*^9}, {3.815662966415786*^9, 3.815663171981433*^9}, {
  3.8156632514395847`*^9, 3.815663481583969*^9}, {3.8156645570750103`*^9, 
  3.815664617305335*^9}, {3.815664815458685*^9, 3.81566481585273*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"713cfbd3-2529-45e2-8882-82288ff468e7"],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], AbsolutePointSize[8], Thickness[Large], 
    LineBox[{{{0.2, 0.4}, {0, 0}}, {{0, 0}, {1, 0}}, {{1, 0}, {0.9, 0.6}}, {{
      0.9, 0.6}, {0.2, 0.4}}}], 
    {RGBColor[1, 0, 0], 
     LineBox[{{{0.2, 0.4}, {1, 0}}, {{0, 0}, {0.9, 0.6}}}]}, 
    {GrayLevel[0], PointBox[{{0.2, 0.4}, {0, 0}, {1, 0}, {0.9, 0.6}}]}, 
    {RGBColor[1, 0, 0], PointBox[{0.4285714285714286, 0.2857142857142857}]}, 
    {GrayLevel[0], InsetBox["\<\"A\"\>", {0.2, 0.4}, {2, -1}], 
     InsetBox["\<\"B\"\>", {0, 0}, {2, 2}], 
     InsetBox["\<\"C\"\>", {1, 0}, {-2, 2}], 
     InsetBox["\<\"D\"\>", {0.9, 0.6}, {-3, -1}], 
     InsetBox["\<\"E\"\>", {0.4285714285714286, 0.2857142857142857}, \
{0, -2}]}}, {
    PointBox[{{0.21031746031746032`, 0.2142857142857143}, {0.5067460317460318,
      0.47380952380952385`}, {0.4801587301587302, 0.03174603174603173}, {
     0.7765873015873016, 0.29126984126984123`}}], 
    InsetBox["\<\"F\"\>", {0.21031746031746032, 0.2142857142857143}, {2, 0}], 
    InsetBox["\<\"G\"\>", {0.5067460317460318, 0.47380952380952385}, {0, -2}],
     InsetBox["\<\"H\"\>", {0.4801587301587302, 0.03174603174603173}, \
{-4, 0}], 
    InsetBox["\<\"I\"\>", {0.7765873015873016, 0.29126984126984123}, \
{-5, 0}]}, {
    {RGBColor[0, 0, 1], 
     LineBox[{{{0.21031746031746032`, 0.2142857142857143}, {
      0.5067460317460318, 0.47380952380952385`}}, {{0.4801587301587302, 
      0.03174603174603173}, {0.7765873015873016, 0.29126984126984123`}}}]}, 
    {RGBColor[0, 1, 0], 
     LineBox[{{{0.21031746031746032`, 0.2142857142857143}, {
      0.4801587301587302, 0.03174603174603173}}, {{0.5067460317460318, 
      0.47380952380952385`}, {0.7765873015873016, 
      0.29126984126984123`}}}]}}}]], "Output",
 CellChangeTimes->{
  3.815663275757093*^9, {3.815663320225317*^9, 3.815663365112501*^9}, {
   3.815663410317318*^9, 3.815663482068825*^9}, 3.8156640957418833`*^9, {
   3.81566425126334*^9, 3.815664269046691*^9}, 3.815664648394862*^9, 
   3.815664856154194*^9, 3.850306741590193*^9, 3.8505837517973013`*^9, 
   3.8512548712665567`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"9b861482-1039-4cb5-85bb-cc5cafca61bc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Now", " ", "for", " ", "the", " ", 
   RowBox[{"proof", "!"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.815663493542923*^9, 3.815663502030469*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"8066388c-594e-4c6f-9dd5-3f3568e9c248"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"fx", ",", "fy"}], "}"}], "=", 
   RowBox[{"ptF", "=", "centerABE"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"gx", ",", "gy"}], "}"}], "=", 
   RowBox[{"ptG", "=", "centerADE"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"hx", ",", "hy"}], "}"}], "=", 
   RowBox[{"ptH", "=", "centerBCE"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ix", ",", "iy"}], "}"}], "=", 
   RowBox[{"ptI", "=", "centerCDE"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slopeFG", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"gy", "-", "fy"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"gx", "-", "fx"}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slopeHI", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"hy", "-", "iy"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"hx", "-", "ix"}], ")"}]}], " ", "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slopeFH", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"fy", "-", "hy"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"fx", "-", "hx"}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slopeGI", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"gy", "-", "iy"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"gx", "-", "ix"}], ")"}]}], " ", "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.815663508473181*^9, 3.815663515974573*^9}, {
  3.815663549766704*^9, 3.815663801543715*^9}, {3.8156638471208963`*^9, 
  3.815663891881894*^9}, {3.815670023808873*^9, 3.8156700245833187`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"97e2a1bc-5fed-42d1-8852-9646c83752cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"slopeFG", ",", "slopeHI"}], "}"}]], "Input",
 CellChangeTimes->{{3.8156638057839937`*^9, 3.8156638149436617`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"2a823c6e-f6fb-419e-87cd-67489569f76c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "ay"}], " ", "dx", " ", "dy"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "ax"}], ")"}], " ", 
      SuperscriptBox["dx", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "ax"}], ")"}], " ", 
      SuperscriptBox["dy", "2"], " ", "k"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "ax"}], ")"}], " ", "dx", " ", "dy"}], "-", 
     RowBox[{"ay", " ", 
      SuperscriptBox["dy", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "-", 
     RowBox[{"ay", " ", 
      SuperscriptBox["dx", "2"], " ", "k"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "ay"}], " ", "dx", " ", "dy"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "ax"}], ")"}], " ", 
      SuperscriptBox["dx", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "ax"}], ")"}], " ", 
      SuperscriptBox["dy", "2"], " ", "k"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "ax"}], ")"}], " ", "dx", " ", "dy"}], "-", 
     RowBox[{"ay", " ", 
      SuperscriptBox["dy", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "-", 
     RowBox[{"ay", " ", 
      SuperscriptBox["dx", "2"], " ", "k"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8156638158017683`*^9, 3.815663896719887*^9, {3.815664251313561*^9, 
   3.815664269096902*^9}, 3.8156648562142477`*^9, 3.8503067576266623`*^9, 
   3.850583766187315*^9, 3.85125487132197*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"d0361601-a778-4ff1-9e45-cce5b4c303f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"slopeFG", "-", "slopeHI"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.815663819176125*^9, 3.815663831207715*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"d80b7d26-f0fb-485c-b7c6-7c581d752ab7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.815664269132167*^9, 3.815664856255002*^9, 
  3.8503067606011066`*^9, 3.850583771933261*^9, 3.851254871359125*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"dd9a57e0-ba96-4a4f-b29c-00e420910725"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"slopeFH", "-", "slopeGI"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8156639189923763`*^9, 3.8156639221124077`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"e116f92f-fef6-40da-9103-3aefcb610485"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.815664269140168*^9, 3.815664856263266*^9, 
  3.8503067633236094`*^9, 3.850583774908375*^9, 3.851254871368414*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"2a3ba38c-a6b1-472f-9b59-c25c60c30d0c"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{926, 1250},
WindowMargins->{{72, Automatic}, {Automatic, 10}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1006, 18, 196, "Text",ExpressionUUID->"a16683d9-b289-4d5a-a025-a9196fb82139",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[1589, 42, 156, 3, 67, "Section",ExpressionUUID->"d4a13e5d-e35b-494d-bc2c-5a27372e6028"],
Cell[1748, 47, 39431, 652, 143, "Input",ExpressionUUID->"14a64d69-00fa-49c0-953b-2ad7bbe78ef4",
 Evaluatable->False],
Cell[41182, 701, 395, 9, 81, "Text",ExpressionUUID->"6c77ebfc-22f8-4071-8dd1-2f722f3c0b60"],
Cell[41580, 712, 22769, 351, 228, "Graphics",ExpressionUUID->"6f6c173c-f9f5-4fe6-8558-84e3a967d7bd"],
Cell[CellGroupData[{
Cell[64374, 1067, 1856, 50, 178, "Input",ExpressionUUID->"b2570c19-013b-4a4c-a6e3-3b7cce44cbe5"],
Cell[66233, 1119, 691, 18, 54, "Output",ExpressionUUID->"2d942267-c2b4-41b6-9bcd-86c9710eb281"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66961, 1142, 4365, 111, 430, "Input",ExpressionUUID->"0ec44dc8-aa5a-464b-8044-17659b67bb95"],
Cell[71329, 1255, 1424, 24, 253, "Output",ExpressionUUID->"d60f5512-047f-4a11-9dfd-187fe65fe90f"]
}, Open  ]],
Cell[72768, 1282, 2144, 56, 178, "Input",ExpressionUUID->"c2357f4f-b83e-482d-9bc5-4246c01fcb20"],
Cell[74915, 1340, 1648, 43, 136, "Input",ExpressionUUID->"c9ea235b-52b4-4a29-984c-be604779c0c5"],
Cell[76566, 1385, 716, 21, 30, "Input",ExpressionUUID->"e99adafa-ab78-48b6-ad56-17cbf72b5f24"],
Cell[77285, 1408, 427, 9, 30, "Input",ExpressionUUID->"04ba5bdd-4f3f-4dab-9c2e-3fe6017dc953"],
Cell[77715, 1419, 3655, 105, 283, "Input",ExpressionUUID->"c7cea900-0b63-49ac-8fc9-c28887904f3f"],
Cell[CellGroupData[{
Cell[81395, 1528, 3901, 95, 367, "Input",ExpressionUUID->"713cfbd3-2529-45e2-8882-82288ff468e7"],
Cell[85299, 1625, 2163, 39, 253, "Output",ExpressionUUID->"9b861482-1039-4cb5-85bb-cc5cafca61bc"]
}, Open  ]],
Cell[87477, 1667, 278, 5, 30, "Input",ExpressionUUID->"8066388c-594e-4c6f-9dd5-3f3568e9c248"],
Cell[87758, 1674, 1892, 60, 178, "Input",ExpressionUUID->"97e2a1bc-5fed-42d1-8852-9646c83752cc"],
Cell[CellGroupData[{
Cell[89675, 1738, 233, 4, 30, "Input",ExpressionUUID->"2a823c6e-f6fb-419e-87cd-67489569f76c"],
Cell[89911, 1744, 2068, 65, 57, "Output",ExpressionUUID->"d0361601-a778-4ff1-9e45-cce5b4c303f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92016, 1814, 237, 4, 30, "Input",ExpressionUUID->"d80b7d26-f0fb-485c-b7c6-7c581d752ab7"],
Cell[92256, 1820, 242, 3, 34, "Output",ExpressionUUID->"dd9a57e0-ba96-4a4f-b29c-00e420910725"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92535, 1828, 241, 4, 30, "Input",ExpressionUUID->"e116f92f-fef6-40da-9103-3aefcb610485"],
Cell[92779, 1834, 242, 3, 34, "Output",ExpressionUUID->"2a3ba38c-a6b1-472f-9b59-c25c60c30d0c"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> OrthodiagonalQuadrilaterals.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    205058,       5383]
NotebookOptionsPosition[    186541,       5046]
NotebookOutlinePosition[    186879,       5061]
CellTagsIndexPosition[    186836,       5058]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Orthodiagonal Quadrilaterals", "Title",
 CellChangeTimes->{{3.8503675053983097`*^9, 
  3.8503675314147863`*^9}},ExpressionUUID->"bd04f0fd-e510-4437-adb9-\
c495525650d1"],

Cell["\<\
This Notebook contains the proofs of some of the results for orthodiagonal \
quadrilaterals in the paper
\"The Shape of Central Quadrilaterals\" by Stanley Rabinowitz and Ercole Suppa.
submitted to the International Journal of Computer Discovered Mathematics 
(http : // www.journal - 1. eu/) in January 2022.
 
This Notebook is Copyright \[Copyright] January 2022 by Stanley Rabinowitz \
(stan.rabinowitz@comcast.net) and is published with open access. This \
Notebook is distributed under the terms of the Creative Commons Attribution \
License which permits any use, distribution, and reproduction in any medium, \
provided the original author and the source are credited.\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.823362867312365*^9, 3.823362892123764*^9}, {
  3.823362940554699*^9, 3.823363012293025*^9}, {3.823423241988761*^9, 
  3.8234232521964083`*^9}, {3.848655919648938*^9, 3.8486559295098267`*^9}, {
  3.850294942155574*^9, 3.8502949868845367`*^9}, {3.850318910197069*^9, 
  3.850318919556775*^9}, {3.850318983141321*^9, 3.850319001844956*^9}, {
  3.850400416090372*^9, 
  3.850400417273543*^9}},ExpressionUUID->"d9ae5b00-24cb-42ef-bf55-\
b83f8fbee47e"],

Cell[CellGroupData[{

Cell["Set up", "Section",
 CellChangeTimes->{{3.8503675908573427`*^9, 
  3.850367597134454*^9}},ExpressionUUID->"ea83c584-a5df-4c70-979c-\
98bd92cc2e7a"],

Cell[TextData[{
 "Without loss of generality, we can translate the quadrilateral ABCD so that \
the diagonal point, E,\nlies at the origin. We can then rotate the \
quadrilateral so that AC lies along the x-axis.\nFinally, we can scale the \
figure so that point C has coordinates (1,0).\nWe therefore set up a \
Cartesian coordinate system as follows:\n",
 Cell[GraphicsData["PDF", "\<\
9E14ARda;S<:9LCUl^G[Yo>Pd<C62S@P<21_HVX:?3`P;daUKVMdJ20e830PDR0_
AVU/M6Eb82m6K65dIDAUHfmTIB0n?PYcM79UHFd:N06=UC^?fc0<P7Om2Xhad?Q4
:I;]/DU_^Nd@Kdf7WX6R:7[3hHJfokjTB2[:/dD0aiC4edNJNX=WN0>49`S`0aif
k`Rk?OSbfno:5P][Y4OH82b_<62O07>Rib_4=9WTO/:N[4GhmFlec9kD`]B?L@PI
A9?SJ9diLWIfl<CQ3CF>/@V;PRa6G<3@ScjV>f[Zc@jNi2Xa8VOWC^=TQaMaWYUB
kChT<U0`;nnD;Y:YmnDZ[iRSTFG>:Pgmh2LT4ND5<o<_jCYiGdPJnS3iRH:BCBhE
IU==8_:CchXDAL=DbAIGfC3b>idm>RfK6Y:Y=_4^l1ffe0]DCNOK11WL6WeTI=/I
L5<:CWla3h13P?TE7^JI`<3l3Ck3jU<7Jml7F47Wb_mQQKKdXH>bi6gQd7G`1NHW
N9c9>A^iAML=A`QDIA4Dd10;fXgRdgIWTP/@D28kI]dSYXU@ZB9;]25PEE0hSAjS
Di^2]O572aJI:SIa=U29F]<e1NXdGC15CdRm>dMjF;dX^=l6kPY9d3?K1RTejffT
U?VVi/lOQ4S:1W=X6eJnB6]HC6?K/9Qb<FBZ:PYGfe@nYZX=:enM=>m2<EBWS=Y2
<]DVgXK]UHHMZ?AWoHZINR2=5ogjJ=`>:mliJMd[M1^XMo]DHkI1jHa[3;gOI6iA
cC167JE2X8X4`N3F]H;@EA<5[gVP7QO2HNQc634LmD<jLE75QMQ[57E=D1m]5=B=
ScXN;S/IYh47olUdH=[QLSQlk6Q^m1<?1iT435gWQD1gZjnfl<MNoWm:67fm3b[m
P:Wg66QReL@abmeRHeo51WnXAaPhgDIV@oSKWE?i8mf@dhI:K?D;OScaXJ8SSA[6
l@QoOJ7J4?i77gOh[`=N:D2:E83YX]eg1_E>1AHkLj<2cgl1DgN/1PYUKVAcM79U
HFd:IFiTKf9Z2SDP<21_HVX:=SPb2VE^I6mRJPXb830PKf9Z2S`l82mDNG1U82m@
HFMU82m@HG9UKW@P<b0`858P;e9ULfmeLV=ULb0f830PDR0_@fm^M6E^M7<P=20`
858P;deUI6UQ@Vmh85/`830P=38a838d<Ed:?Sh:IFiTKf9Z2SHP<21_HVX:?3`P
;e1bKf=CIG@PFb0_D4A682mDIGQd85dP;d=_K6mbDg1QHfDP?3`P;d=c<B0g830P
DR0n?R0_AVm^M20l?20_E5@a83PP<21B2Shn83hn2VE^I6mRJPXi830PKf9Z2S`l
82m<IFiWM6PP<C0P<21B82m>83<P;d5/M6EbKV5dIB0_A6EfJF=UDTM282m6JFad
IG8P;dI/HGAUA6ESKfAU83hn2W=dLVEQK@Yh0IfFMeACfAJ7ckdg_M0B8R0Um1Yj
2B3B>dPE1569BH1@0XJ49WI41DHD4BUFI5C00DN78V=550^3PV;G2O8@D<K1DDA5
iMf<J`W_[CGcgY[maeWOfNNgemUWkggG^P1@o884`WAH0H0dXEPDk^_1G18CblCg
0QP@0@iH0L3QIVH4AoQ40]Cl_CfIVJQ8a[?fkRj0I;_K;;m@9W?FognA8SM390H0
2TGE=San9QOU0YAC/lDI<_l4b_BE:C:6<C8FX@VR[2;Sa:m/mZOV:k_9V9LVi:4J
FLhI_3BNS;]@gYXUhJ><1:5LV2GPIj=l1fFmE4VJ0>Gg:=?Cn9a<030DVEo<ibJQ
K8TbAA@IkXWb0P08U<@i_78>RoTiJ9h0N:IWi8X4RDURYQ7GV6WUj<QVn_6cDoUR
<B^D`dgQR7Q<coBd38h`5h2_KiI50BEIKIUXTNf]7>g]FMKVJ?VofMlNOU?m?LQj
neGa9^c?WT6<WUWOK>b/;kdF0?HTFY/M/kjEE@2dK@I0iN6/CnlP0?850;CNW?<N
QVaNT/CR32L;Rnc/K7<1Wf/^:nPgnin2KlZoQSWgVL_^neHkYQLoPB=95C=UANFV
YjI;A<c<30jGcfCmma3ohl0iJLg9`bbLWl0GlHGXEE7XU0V4RFRkQCb1F90^I0Z4
OmGQOaPf9`LIOYe[56QeG`1mQCU@^4T7b6lm04<S0bA^?gX2ON]K434:b;jlJ:fA
[g>?<W[nioXO2eb:K^5<@B9Ci_H<SfAb9J8/6J?OQ6c10Q:@1gBP2SB1;S02;60=
780cL0?N8024P4P@0iH3;TP2JD04/T4nf00:@C7H0GJ3JW00e85jd0A>PSI`1U`4
El0=L0/<P4M02XK1Bc01gX5Y28;`41FR@JZ@5Z@?VD;F41]J27U3@E0h50?5@hV@
4990nM0VZ1PZPjZQ@e0mm2=d6[X8GH?jX0O@83@6o@5mQ16H0]=Q3MP0]X3I/3/L
24O2bn14N1FL1aO0fn5:^1Hn3[O25n4Kl00/QEo2T`Q0b0P3dDIH21_aA4:@F2@1
4B5[TB:T0ZU5VY0>Y1^iSDRALN@31XNQHIPH5/HIhhMIS>5REV7FHTX`eIQSV5I<
5nHfIQ0cPOV2YF;E/JIH9j`oMPTf4I^=;LAFH8mPFk2G/@?HHN`k70k7`1WR771n
^1QL<Vhe[PBg3mN<^h3[``gQ9_5h_2[N5>n23l5cl69l8Kh:Oaao7]n?7lJo9i09
FPA[PPlQUR0TK2AD41X8i`SmQ172=561Z4md8XH@NLALHRVaS]Q1_4TL9TjC54V6
91MB92VI]85DBFXRGBHm9[dQTlTjI4Mb65U0GTn^99lPGbD?TSm@U2PV54m:74E2
fDhiB[U0ND1i@jEB3JQ^e5RZV;ZMFTnmA7e:OBm7Tc>GliOSbJfCZi5[UN^GNbE?
U=NGMiMO;YlWGb5oB_jVo;P2DL50`E>1Xk1FXDKQ]<8mQDU5VZ:EHXQRVV:9HX?R
=LEA9KbBPI:g4TnY@>V`dRFU8AY2djEid[RdCK@jfVGJ<1e7=jCkdi?YaO@Oj;gd
2FDUIE_U:>DLiA[U/lYB1/8`H?PcDQVUS9><^hb?lcCV^LoScm/f[fUNok`YUOTZ
KRYlUB:EIYD1UHnZC5E_eACEWJY]ZToD<6XVJV5ZfF[keBj[SLnWcgNNcieO=?oT
o8OZ/;Z9N[SjJ_G3jSgZTaZJ6[hJ6AYE6YLdaSDIVVjJbI[UV^LdakAXFP^e15[U
F^NeGS2EVNk<E6HU/h/iXJf^kJL]dCjTgJ/m[F>X/eQWXdjccQ=MTRiK=d6gG;MC
Md9?BbmH;en_DNnQ?U6O[InT_dNoFgo:`=0PfV2;@I_1Z:6:XKmQWV6ShF<SZY6[
dBZSFZ<kaSQS]W6:lCkSFbJ`RIe9TTV=bDeCf=CNE62jckC?36_VJ2HdZcFkaj:`
g5UI[4KFX3W3?<QlXgVKnB/;?H]HRidFgAIO;>d/Dbg[;1mI:ET5F6fdj[3j`m[4
VV]MHgg7QV[SHk?>Y]gV]JfY;Mmf_nem>iYM/=dF^djkcoH>mR;k9_/a1cf7N8Nm
3_OHM7HX^hAmeA7[j>6hc_6<h`LWNbNaddVWgieIcRW>3LjS2``Gl1OD;AQbdG7Q
^1abTBiT;XaON72Qe5GKUN=Jjo[<CMN=igK4KLCMf3gIoKSk:`m;3i57RlNDYi?W
6/l;GXRG[eNAEjngT_MRkf[_Ychj?XTnSChC_WJnZgd_n67m0_efn]gceo3Wn]Ok
C`@h1:`9j0ZT14H4EPLn2c894PEe1<?10L6kPQl_dUlTG=@F0T;l@gJ5?0Te35dE
nW<H;R`d[2K/NKQEN7ihM`@]HTE4@lBkB8o8d/Q7RhdFBaIgA/U7aDGEAde5NdFG
AD^GF2aI/nA6S5Z<8:Hm5QlK5G/TMW:Ymm;MBhOSk>8:hnh^<ebF/ncJL[GUZL_?
[Y1O`EUa:QhK7agO4?n94l:YiDb^m5niMnD4ei>kQo^BilH[ihgaGOQUo944UhBb
Q=54UlAMRF=9[TTEBN<2Cd6eh7FbGo:1i:VDT9BS:C>YdJW=JHBdn;CC@REQR[0[
GC<m9kd_`cBS<4>jbVWEkUDCXT3ATD`XLeUV^iR>oTceB8`TVbF3F@^cJ[;NIdMU
WlYAc17Vm>BJi6k;7LWcbO]n=FHeMgEW_WKnQ_c1=Ni[3Zf5eZiLfkU>Meg1^^7e
_^^?KB1]B=W`bdK;SFDKgfj:g]AAX56`_V1X/noVaT:i@U7Q_Bg>F`i/aF`EK>gM
I[>]J]^G8UkAmF;;hX[RCbGLT^_OFGeGnMg<mXC]_JGfYO]gh7H8MmcMjK[cF9UR
FEkId:kPGJgUc?:Rl[NkEnbnEV5KLF0?JHmTSk@bZ;:mBZmZAmFWjZCZPAZ?V^Jm
jW^gkIgJam_G_mm]Om<1S@?51chN51blOlSgD6^]@Fg5HMcQ[<??jj;Z^[mWOemo
A>e8lI7?AhE7YLO2SgGE>mCG=jPgU3K2SI;6/N=aafomh?E3Na>[jE0cXkWh13PQ
>O7RaoPOkih<?=UiRWfZjBOmWoJfd5Z:FZ7Fg=J9]Z@fJG]<NmoYP=>M7LhM;CnK
ogcdS?JIV[?:Id_?TLhEW9/iWgMnlT;6QO6;RAN7>UMd?[Zdi=:M[[2^g/^1UjmN
lKUbZM^mnoaEUj]W[SUM>gfMOKg]Q_f=eQjkWYIOk7iYjKG_KKgYL;?mU^>]S[h5
ONOjGO/_g_JjONF>oidK0h/6n^h^_W_oG]`mjGgNoM47Z@mN?laj>?eXoF?/hj8W
2TlZWZXo[OgEn=MVZKgdk:3GH<ncR6N?Q[Q3;onEnJm?``G?ZLl[A[A6jTN]Aln<
nHcMN[7daO3;S9OChhFo:OjfmiGAZimnMo^mIf;9a?1[dN^I?d[NZ;hin]KfKNMT
j>CCMfW_YZN:gZ^n?oJ1oJ7kHoC7TNW/CoQ?UIn=?gMl2OcbN2I]I^KOmhCcn`YU
KVAcM79UHFd:IFiTKf9Z2S4`830PKf9Z2S8f<C8:IFiTKf9Z2SLP<21_HVX:Fb0_
BD=3@V5cIF@P>B0`858PG@YUKVA_HVX:<b0`86mRJPXl?20_E7U`IB0_D65WIG<P
;deUI6UQ@Vmh85/`830P=38a838d<EdP;d=_MFid834P;d]YI7<PFb0b830PDR1M
83hn2VE^I6mRJPXa<B0`86mRJPXl?20_E7U`IB0_@f5dHFa_Ib0_D65WIG<P<b0`
858P?Sh:IFiTKf9Z2SPP<21_HVX:?3`P;eAiL6DP;dI_KW@P;e=eHWAiL6DP;eAb
MFEDNG1U82m2HG=UAVm^M20_CDUF@e5;:d5bJF5/;D9_K6A9M65/JF==E20_AVm^
M4AULf=bJG1dKg8:<C8P<21B82m5KV=_I6U^Ib0_CF5SDVm]HFi5KV=_I6U^Ib0_
AVUbLgA3J65b83<b82m<HG=d@fQQLR0a<S4P;eMYI7AXLb1K838g>0X`830P<20`
830P<20`83<c<b0c<c<P<20`838g>20`830P<20e=CHP=CDf830P<20`830P<20`
830P<20`830P<20`830P<20`2SLb<R0g<S8P=c8b83Lb<R0f=SLP<20`830P<20`
830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`830:=CDf
83Ha<B0e=CHP<20`830P<20`830P<20`830P<20`830P<20`830P<20`830P<20`
83De=R0e=CHPGB0n?PYUKVA_HVX:<C8P<21_HVX:?3`P;eAiL6DP;dI_KWA4IG=S
LVU`M6mb82m6KfidCV5]IB0_CDUF@e5;:d5bJF5/;D9_K6A9M65/JF==E20_AVaQ
Ig<P>CHP;dI_KWA2@Vmh2U/]=CH`82dc=cHP<C<i<20a<34hGB0_BGAQK6US@FiW
K6DP;CHP;d5cHfE^M20i<3DP;dAULf=UKW@P;C8a<R0_@f5`B6EYIfQd2SLa=B0_
DgAUKEHP<20_C6EQI6U^Ib0c<b0_F4QUJFMXM20e<CTP;d5fIeMYI7AX83@g>B0_
CF5hEfUTM6PP<C<c<b0_AVm^M4IYK6Db2S4c830PDR0n?PYUKVA_HVX:<C<P<21_
HVX:?3`P;daUKVMdJ20a=20`858P;daUKVMdJ34P<C4i>3PP;dIYK7AULR0_AVaQ
M6E4IF=_I6DP?Sh:LgAbIF5]2WP1WGYkH5C5mOnIVO_H^i]T=i/UKmQM=VC3QY2@
5`@R^@T91B:4=eTT9[bD:0P1a?ZXX:9P]1ZemMe2ZeP;]F`fPT]4XHZ?nRSh@:eJ
YFe@[8eB1F`EM[nONfm@k:o]7kmkmlbIaiVI<nNN>G=VI]N^_W`Y9M464Z@_G[5`
5IU?mUJPEaJ_Fn/cTi@L8E8R5jfjN8FEm[@AbMmL_?c:RjadCQNAnleUBaL^/M9d
6[Qb6C:/=2/7cU^fH^d?[GCf0^3jiB/G3iCW;3O:EbclhD3om3kB_//F[UQZdHml
57S4ZYE[ePjTSGkZEjeN>T3?VXVBiYUUGD]d0dl][MJ98I9:Ge0ecB>I>;VXV>J0
le;NBQ;BA[W/G;1hjmgaEVOeBE^FcJQ:3lgHEfWPiaiH=?NKVdjOLGQ]NI2?I]8K
1JRWSXm?X`WfkMoLm?E<QiOlY1X5gcjYgK=;WQ@c@:V;YVQEVAhCCCf^@JG0dg^B
g0JNfU=LI^;XN:=hJTo3I2/igDa6ie]XJMT6Xc0Waj[SmUSHTEcZ[1dTY]9j`>L0
@CD8V`2g0a80RI`8SG8^c^mQ@ke]ChU6Y1/aLUe<kYT`XGCm?S6I]P0n1403T5]R
<SFiYj;2j6QbCo4X2`N35Qhj31dWPK`6/1i`461DUlgZFUYYLJeOC47A5?Ac>l9m
P8>03`6O0fC`=HF:0Df0=/0FP9E[d1SLCNTI?]KXKdZ?=N0Y?@iGjOAJUiR4QRNQ
`RB`Jh@<cDi2/i?<JY=j=5NYNdmR?gloZ]NFFY6ZJS?b@DmeKNVK]EWl0e@ZhNnC
3YP>J0<L0Q`170OPBb;/0V`5A=2D=;Z[MRQo6OFjn8_6=cGS^QT_<N<UI]aWaWd3
==^8lFfd3WDNAT/?4nL?jl=JSbQ7E;i?fJObWLY>UFmA]ZRlBFUB^E=a3^@iJe]4
7@AD1`7EHIAeiZN/PlC[Z1F`4k0OT00XE<`[JCf0Ta>Q5f3Te02J0;L3]P3f0Fbd
4b4cjLkB]29W?B01D<S5:i2Z<=^Z@3/E44`596gT<K>d1[4V8dm<`E/Wj_QX_9Eh
:gP5i?i:e5m^R__U/i6GcTInOcKbXQ699OKg[<R^=_4WfAE67GI1516Sh9X1_6h0
]`gPTAJ>Q/[;@1H=UEVXe4:S;5ARXF8;QB`dg4855_9K:<=2jAHJI26?QM8/i;I@
/XFB;>@`D4mXP9VPaDc@HRIX<A>dV0UJc0@]IX8F<d6;VJ35C=1R9VPa4kBH2E[<
12eVPQHc@H^IX<E<d68VJ34C792@gl3h2WTEgQQofD8_FNSg5WYAMj1`AEjema>3
R5fPNh6_0J`3]0560T:08<0?R8VJj6g3PLKgn0;NeUY=W4L[0N/1]`<TDMGSlg^m
/4MSX;ISX:QSX;YSX;IK4>h4k0>8Kl^hZ=R=MVn_ZDKoFK_1bUM6=jc7i93]/=1L
2lfaD8hn3CAO0oh6N1e`1N0b`3c0nH09P?<05H3AS=a7f776gJ_H1]K516>T<HhY
T9418ne>]NU?lWC4=7ic]3d=ONn:5Ub<4K37ZD1Ri6Dm[=G44FXgl@h:/V78g`hl
5oRGdM3?DFe;=5@:m;=X209RBj<5Ph6FA0]l@8^S1BE02j<5]D0GA8<ommIZK1h5
KDH7LbW4kPNN4`gMS>;I5YXE3De0bV^e<2AJL9Nge/46Dc_O0MXL2YXhRd9lAmCk
MC0V/JSgGl4Hgk7KneFXbO^gD<c6MW/o2EgY?E`@hdagN]lLnJ[gMOn[gVL;R[g?
]8=BMgSg]koZOA[TgGUV0oN7HV`^/^l;SO7N4H8bS4@fdUNPj[[@3^lZ=8G^EWY=
j/_l<GHoBUL4ko8^3EgWK@/R_M_K6PYiihf</F5Akdad0kk>Af[^KVlS>Ylld?4?
@XGNNW@n`N0cjZd]<5_Dd@;CLkcWnO^lhl33j95?NR]2hkbSA_Ii0j46km1f=?B4
MdjbUZb=kXZaP5jYM_e9kEZ]M/eA^l[E[V:eZe3]bUNkQZUM@mB^`J[7i[JiK2Vf
99_MI[<Y=/W6KFCca197m176n^eAG0IB92>Dc;R;6g4428Tc6jLYi8jTRDKN>:/^
<ZJ`<JHVITI65cI6K=<_J>iVk;J`TA_I_iPJ5oTRYfH5H/`nHgi43]BaR;^A6VOG
IDKhiQRSfLg@LZ?2SCTAmhCV?LAHeXdocQW0hO24iUkHj7ARJl:D_ZhV/lHm?[EZ
H_eo2=[<c;Kj`^nNc>nRQHF=djoL0cEi]4OeEZY8cT:bbdQf6LW<`I6k6fLeAkH?
3TM:SDQRL;PaL_</gh;V?CbCYcODkn4I1PXgki5jN6K3C2=OjZT?Qa_aRDdjlR6o
OPoU6@Qd:CKb6GCTBk6IM7b7ANOU6@IMPH50UkV=_2JM=g>KBBLaPjjkgMM@gne3
09X0DK]9dajPLfSf/5K:0eDN0X=Z:f/eZ5Q[H:]15BTd6`X6@C8B0DQH;PG=QX8/
ebBYn8k4?d3BnRe9ZdUbjgLT8H]4H:YK[HS]83UGc_nolJEe3NfcjUSSm>I^6mF5
9d001Tig[AY_JTIbe_Q]>Kgd^_RD78GQR3e@5g44/?3GI1JjZUUa2bY4ec?F4SIS
Wa/a9BVRP4`56;XecYmiKDj_A>aA/hDTI2L?51GE5]DJAM1iXo4DI3/7RS:_7NO?
jFF?3QBiT9f:O_oC<=N/FE^hi]b2odQe;/5oSe=V@g^mmC=R1Z3ibdeH^fJ]lJaY
Z<M_;CE6@[<J8f=Vc6o^E]F6R=iF7dKNb;=i@YQigIX6_;0n_6KP:EaknE[d3kWY
XgAh3CYL1SeD2QP5:04DUnUH`7F/gSZFKQg[]Xi5FlN:_KGFK_YcFdeoKX/Igl9O
e<^H7PZQiW1@0F<eed=^H42X01P@lP<6`h<>VX6ok7]2<WPkEbQQ:/BXTH<QGchP
g</;fIZcfMoB[RdT^IMbC7R4LZAlbR5:73d;lD/CAhfbn?;4DOhak5R^1@>kTZ_X
;AITVGBB^FTWUYBGj75jQhGX6WZE;J5dbZ3C?8mlC8HSV4VcJC^ma5@:DdoR4gXD
>jRoHaflPhj`4CBGGV4YF<oWd<mX6Q^Df46O<YhhPQK6dW@H78nlCWj7GDlb4oc6
A34UXnH=i:7am22m`JkAMRD>dfQjBSXol@njUfGb4:G@:_Z8SX>o8Sj6]bAFd49J
CkmSRYPPgiDH@IOAJG5ChR5`X]8/m=]:em8mj7DlflmgbT/XUfYX4Paf2jfPAnPa
OY5lg3CVnK@L_;m0amQSk3eaC?a;/TTGB[O:`n8ej7<XUM4HS:bE5]4J^YG^YJLI
<BnKbNjCBlmL1iWh:9m6PFH3GDlgD`m:DePZ6lCV/YoaJoU1oYWdJoVMa45@UM<j
l7@3oHjNXdoY2jJ`TJb4GLof/=LhheOb[hD_@HVmE40oX9VdP:jPjjR;kZ<XkHDd
OlNWRPWR2Q6A?YFnRAo0SW`nN;ZJN^SgM1SOcLebNCko^o2;6lE3hQEa4R=9Tfh0
kA6<XP@lWXmg5/JoQZjRCG@KoH9fd6kZ1Cn7j3EjShj2jc7/DWH=ncUkTYeRGg<o
7lZ[nD[nDakQ_O`_8Ug<4;=5QkQKg2nN5fm8ZE:Me2SmC=X]_J/D:LODQO5]lKlV
YRFJ4mLUkT`lVGPVlDKR<nb:Tl51P4I@>fCMPG6]QbAoBdoSOI7NYSoB^mS=7hGF
4D]R>Jb2CF6cf1bfW:eV]k7KfDoH_N`imPM^ijUl46oRdoW5o2Kn8SlXZ/@h4I<:
Y5:Y@IX_GBZ]UFjBBo5>UFnE7iFgbc_Tho9YaJe/al[nbYW@V@oRbn;[hWm:f1<Y
RB69TTAkhRAfUD?`mAKBaI390i39`m2>gm1n>T2_@2Y_P[_gjDod0Gd83[nTdlc3
dUTVgQ`f0[XeSEg2O/R^`eNlUcg07V:kFHc]ILnbEmTQmQYkWKg3o/cn`_k6?V?7
^N1Ig</3_92glVEl?MjKn5gl?WhoO`UjLY0OhVoaHkaO^<A@0AlIKkFXa@JZDn`@
QjA1DPJTgBAM;Ud5RClRkIMn9kdVoEDVfBFWbGWb2;UA_TGN;kmPSSU5bECbUL^D
6iB=bSHUYTYZ^UZYGZoN[3jPoT9mdnJa1FaKKDmR50D/RfD?c7lC/FKf?3cbleVH
KF:cFC;[I67bl4;jQMC1YdP?l]/iG4^3E:VB8PHF_jKK1>=>ZD_L`Gi2^n19Sj>=
K3aM`Nk4UgjN[H9fSJ3kaChAia<Ic09kV8fQDn8Pk=9QB:^LSF8oX2WlANT?lP/;
=_4lOR7kXgBQXTW?deglBJU=ZY0HI7/Uo:k=h/MDBIn9=J8?/f:5e8DIN@fCj3`n
STh0_`DML[5QO2CE/<TRRddG5k5/S=>XNaQFXYeglaXj`7k2;aD5k6YFBRLYCSgb
/gBO?5<jW9PVkD[hT7>E<C;JSWH`AWJ[J9>69nK5_f:KA2KoWLSWik4_Y8Fl?OiK
e/C:nE4aRZgQJmTgf1DD@8=NhU=i;L_6WShIkOlM>WBJoT5AjBkahl@7HTMl1]m;
NO82NQdFCJ4I_9MmBFo0WSh=[K31iShVEM8^LATM5fdla/n`[oQGm7?j;Jc`CQiT
kg6MnYEFj@Pk^S:53A4G`JIafPJ[_4QlA[F9?l?3Fi/hV=S7LS1ONV6GoR4obeOB
WK0GCl>RG0/k]Q3J_9bBf9FH0BUhNj3kGl0nI>3cb;2QUf6NgPmkf@]kLAQFhaS:
gjMCV;_gdG^LdGCU@G1nW9k1n;iV=]Y3YEPcDS2GnQ:WY=LQ^lOYI/7XFCE=6BoM
A4o9nmCa]3da6WKm<QY>Mm=^mZkd:3f]elgFJlJOEce^K=FHdIDEiFFUXdZ:AaJ=
:0`=;`SV3l/;3?Gk_4<6inITIfEVY0obY;UCGLjDi2B7GK>YRR`9<3>R8C2acAO9
Kh]8nH59ThZ<M60Q<QJNTm4FlB5[h_MY8SjSgT8DOHmB1nE5odJYFiCj]iC<iJ^V
jZ8A_XJ0;o9ZOL0GHo=W=2?nhoY0f1OY=n=CcKRDKbJBTO3kDL?GT;V/gQMQKKj6
b<AebcXKf^Z;A[1^Qge2H<9BNm48j[Hk47DP5/T8[>YV6N>I6H6c?;HK^mATS36B
7JQ_R6@5D1G=R64=2iM4Y/mXKZS?lO_3AB<RK<;R`:886EiLXDU24la^8/Z4R6Yf
hf^7;aBQFgcM8oIggQYcdJ:f`Z@UPBD;5cA7a4:ddA19;DBomI6<ZoXb_d^RLKRB
Vlh]cA6M3IW]?X>h/g>C;k9oA_<iMG?lAP_Q<=Y0GCi/HU_WA7Am:chEbb`6L`Kk
aU2/@Bd==1PiKIOh8UZP;[2/li8fO93/cPS=_=8OcLkFml2Gb6k`MLi^3_PS=CV1
l<;jg6h?MLjl/RM;mfEm_jAXA;L[eI9VMhYc89:DO6iT:BA]UITaTmb8=LklEYc<
h2P`6HiUa;OH1djJ0aS862=H>XHj5hn1e?646FY5U^0c]4Nd2FfM[[56?TC98_8`
El3GNI;`f@?mOomnc/:176FHjb@IQHIbO:]P4KK`K3aBF1P9Q@bmD2OP@h;7lFJj
XVS4^QRO6eSUlP51O3Bm6MG2Hh/QLkoOn:Zga7AJQ4AT`haV:nfSACUAdX_Qk?<f
X`AOcBXI=<LXfG2fi=_ZK@6Xkn?61YP6AFcigojL[_BdQVES8bcmOa@_]LXKI`DJ
hJKk6S[K1UBeLOKgDUJi8E383FD3<FIEQ<0Sd[28<Vab01XgLgjcTH6O?6aRX:6m
KA9V67R<Y4eX5SWLV0N8lAaQ=PFeGC3oK7]6XSW9J4/JYQPSa?`AD5/cPoTVAUa]
Tj``K?Ok1bKEoe/WY][>ZAA;73MZVNRkJP=3SX`]71RD=LC8^>nU_lMMDZMXW0fS
a1]Wcno/]7n_K2;<GFOWa81_HVMKil9HH/>RP<lEj=`33g52ijX662[[jlLB_KOT
A2KN6/I@U[6ad75>MMd1]WU6]lhfci[O_0L76kk=/i^Sl40W]=F5^o=@e[c7AjBK
^OcKG8?6IjBXTF5FA;W=;<[IXa=]<6TU<l=<;lJIQYUW4B6?dN8H]o9L9Udh72k2
PXGcU2XLYVbWCGakXPga@M8JfPShDWhQlHWl0/d4?0<8bg=Y=_8GB7nU:L1GBf/B
K`0W4j4A@ama`H<6W`Kf`CNfL/a/<n1Heh`76eSc<OH`oo]ALAJXTIdLoi_/_iHV
PKNDoe[jk`E>g3dICaWNZnQIiV3]k1En^BPGnbAM>RQo[]bVI]YVJiOPi0UTl?_P
N66M[WjL/bLD=LI?jYTTBdl8/Z_B4hbbK8[l11LAKMl7>1XhEGfVNY[[A?GD<mED
PkS[=89A9OiDOnX`13SQX]<n/Ond;]<gi9?f6c;M59lQ[Y7O05n=nV07=U0ImV:J
acM[R^K21_7j5?JaI?lJQjHJS_Cdi9Ai>2JCFRDQIJE^g0>O<[<@?KI<kCoAdNoZ
LoGQS69D2F]QPGaNDNhNGCVjC>5lT<O=?WefI]<=VnK/OGOO`H^:hS?f/Dd?_L8N
>;cil14hjbDOg1g_0cN9=_Q<Lda^Y^_>I9k;OB@f^9WVIZkD65^T9h4QnmM>SGT7
64YR7jO<Zh77c:E/Mhc]kYiR<7@:3?FMJ35Hn/SRZ:<U[BcM?LS3EDD=E;[M5NGl
7bI7LimlmnV35hf@ggPjo/=O_Q9OnQHhHY_IJaoNPe=Fb6M@o1UhNh>P8Fgjl5_4
;NZ6966g/Dk1K:ZV:39WM^DYFI<gdFBkWFThGWIY7;:JXK_/K;;mDAmfIIanjiRh
a_Q0;GePZJF3J_[kZUgmZNhZMaF2ZU4U;@`LnUE5DDMGEXh>g<Wl9L=gMNE>JT[K
b0HMOGjK^=4eJbjV46e<O2cM:Nn7c_UXRYiZUfb:i52BSjGo<edIcUU>S>E6IAVR
b=DmBLVIkHCcCfk;7^Y/YbcogW_<ccFega8Af:SY7eE2;J`U[GbdVlY:3@UAH2PO
iTT_:aeMV@I?;Cl`E5F4/[5a0MK6j=5OaO^RdHmIm_WEdlO?d/^VEYloKUi=9O_C
Woj:SFE:?7kZcg57o2CS_N_JYRaVPHlgGKI`lRGaTlHa17f9RIT>7ebSWnXiSCAE
JjEFeZ[98k37Zi@[UKWRGiXRbG:<]D;I?A26B[gl<V8R@gL8PA8UBEEL0ROQ_bB9
GD@Zoc4>5b:Tl<]abMJQYkX<Re13CM@6GLnb:aTahNWn4VNSQY9fC>dkeGoRC3o>
d30mJZYM9liDKI975_k8ML3@FFY9Bl/KGLKlJH[bIBEKlo;>n<_a3`o?oeA<HOC;
]klnCoacK1]aW3f@_1SW:b[IFKXnnd>=jDW<Uk@ZjEgaYR@e9EdYkD/jU7@lBLhG
8JU0Vb_Vf^nEk[6[VTI9TjUAVF;CTaBbJBZcJaZG5FFXZWUDEI>46<Xe3nNJ5^?Q
Z6Bcag3:U89CHR5;7;;P`ZK4n?Fj`jN^EoUdmD>EZdm2=CDB?:cK_KbH[n97^8Bm
a6kMBIZ^[M8>JI:UTG^a1g;`:7l2<cK;4<JYU/an<i;I3fUD^b0@MeFaHCGj1hBb
JFBV8A_EEEfmjD1e]l8Wc6kFGIZNVUF^5FQ9iDfHPk;4X<3DDUPHQP`kFUXjf6[Z
H7kQQacm@S39LnK9B?`ULAi[nRcnUkUchSmWmO6mL^oG4g70<ne<e;1_<b7Agd:R
K^cB2nR<?]hGHW=Mk57f:noFd?j@]2CY7^EGM2PTcD^Kifec70m9QHiPDTU8Y1Eh
QcPl@HL]LhSGjbGVPIIidPbaI@@?5[02Gl671KbhX:TPD[2o@2[`3Qj2<YQBSV/I
41Fi2EL`[/`2WhdEfeIRW[bLEj276:FhDW`Y9BU]:E]BmZFX:AN^2[7@T5in9jiE
loCDoCQ:hBFThha;D?E`b^SUfoTlb=FHh1eWnU`]YeYFma_Vam:d<a3]VN[DZYJ>
hPi41ZA[bPfbDnEZf6SFPPLC/@?jEiXa12ICDM>a3e:TP2P[[CCVHC0o411n:ak`
cfAUk>A3]L__W[Ki]XkeMlOoNOCPA`m/[]O7nJomfamHh8TO=Bjo=Wj_g6]gc[ok
PZ]jAWZg;=WH_daL<V99eIQ9BL[YH?7bj/V]aZal9_6Ao1E/KPi5mI5=e<Cd5=dY
ZATI6HEJXKg@<dU^L_k0<bDcc>N;nDUgJlUHMU:JW:e>k^aUSi6K_jcK7J8Hddj7
?8b/;6B=UC@ZF<Wf<Mk4F]TFg;aMib``1<]CG]H7/b>3VFn`?WSjh;K1d^3d0UfM
[[JYF>ULd>TH_klW]j[D]9L`hAd]Zdnd@9`]d=<cOBdeIdjd64KCV[9<ERSPXmAb
MeiIZI@Qil=L:I0Nc5NUM1D[2LLOo3cnIObeUmVb=cmSnMWa3c=_G_fS?ekojf/_
OiJkAWhEohKE/o:_fIKg4noWKUQcKobYGdCfg`/k6hI>_P:MC2D_?J0?_C6CSJH:
Mf?6??LlKnnP?AT_3GXYGO>jg@=JUnHf=2^EK4=<cLZ6ST6c/P[8k[9cNkK^Icho
fhM9hMd;=G;SP9GanWmG9AmUa?SfKXcLe:Bn<ggCG2dMZhgEk5a=nYk=/_A5/UHf
9A34^4MGHWTceBD<9KUUflP;K[mlc/QM=kLoL^6cSmcgb4o7QjmJ>ZGlaYeb[jb=
FG[KW/_jhgL/Wef@o_OQHfJ`U2LNo5Vffm2;fI30Li20PhkYQO>d;F:;^/DQEFXj
elDlBK8aWmgW64fBK=<TBM<61:78a/abZ[IRFi<]H]^?:cM=B0?CcPk;m^9^QcW[
e5j>_bgPm[jb@S6R3UjgBkNg@E[6A1>lCTnK3QUb5lcJM2i]PDBcTbE3N]YoUUjB
9KgUid[_E4_;jZW`1?Y>5?JM:d9<A/?D3DQB?C/38D`EY/^4fJaDZRTkoOU4oUGI
6Ff1V5<^mij<mib<[ciY[<<;/0kGBcDhlAc5OZF_n671CMWGimbHfeTP^bFQn:Q<
>=`C/n]c9PLgImlLg9?mnncg/]l;W/YgY6Nah[:ga;7RHbE7bThGWR`nFF;;ba[[
3[_KgL^b[/kJ@dmT_l/?IkjEMBckKl5?2e:J/mRX_5`a94E=INA?i;6l6=JMk=bB
G3egENjQg2>iLZhoaFTGAFU5o7PA:c;nU52JEF?R0Xn50fhCjkU3W3E5@@nlGBma
9h92W7Z_Q44kS_D/9_;dhGhMMOdj:_Yee?;[Z>7d/`Ad=bBYJ[eg27<=l@gQ<:D=
NWKBc=@b0P5OiMc_a5m?G4jO/lBIL<[>6:oAkFDn:5:NTc5VD6N6jS?dVX[F35JB
XFLLc?P`@l[8:ZekbO8Q>`Y=;k;5F9aFWnPogK7JV?0]7LJe1gbVVWhS0VaHd^;n
3YP0`hBj<f09Z0D^3:g^H1g63Hn;jOHZ0S1M0`HH=L>`[/<Z:l]:3J^Z:X<l6Okl
X:84Q^IGU6?:68MBQ^eP:3=:3@=B>IYm73mFl_Uc[ai8;@]UaSm9UFXNW[Ga=dmm
nFZ3Nl[TZF76/P_OZB^N=:ifCEDjoeOVKE^gGE6bo:>WcjnO=GKla<K7=]nk>bde
/cY_i?RJn5iEbBk=>jndXFIa>oAW2_CWd81mNE__V>aRnICW69[TMoWMoSBO9bnS
eSe??8XKRjA3OUH_gFOS`XDc/EC^6Y@RLQGQhVig:^LnG6;S:1Hc9CNTZ8>2:HiD
n2D`?GTJ;[K:MfX7=KiCPiMe^iK@l>LeUnKCSV/B?=C6af6Bo70FO=7D:o1mkWVR
2Ao[=/<8/CgMDjeY11_TPZ_@dK6jl:cO19nai^c<HIUEaJUEEH@?PMlV6mb553QC
aT;F@/IJ9PHTcPe91mDdBjh3G^DDE/Yl5cOM?>?AUeZgk6c[^gCH]EO>W7C3_<]W
;ImfZM`KCjl^no?KMl@ogc7[aIf/nm:KU_F]kKQ^bLgPlVY8Kb=VG`k]e/OTi;1@
DYR7aJDhkKfJGbf^TUL=gYbcTgk=]h_OI?lj9lYflBMB8h?C2^eSn2@^F1JU^9dD
hd=eAeI@LWRMK9nC@F>7jSG^X4>U?5K3E^:/6gM0?<5H<I9=^:?HP^E<HLijbcl@
:MV3do><9L^W7/OInm7LhG?==F_0^lIj_gYe/KEX[LK:ILW8G>Yaib5SICMDceRg
dPOF[@6e4d=IAT?lRnS;WgFaXHo]?I8Bom`NWSB[JnZ2QXH=[:^XmiT_gWb<UGLO
f3Xh??^J[iION=4Bf>_46o2^?i;bHDP[mCnjId=:bBk^4VU:V^Y;WYkLUVbc2eUf
>4ZBmN@5=9nefYZe^@ik]IPT9RTGdLFRTkKPn?h^AA/^RZ@R>Eo=/aGIOLWhDiNX
]5EZ9LV==9U=h]=4Xm@XCeDVZM>d<5dP`]ZUe<hFRCIYRK;HLKWd@ndZnaF>cG@3
fjA]8Mc[J?OJ7gAd9GlTAPQ5hO3S<L5T5AZQJSSM]L]2L2`bc855a0j^7CQWeQ@Q
HH>Ub[:Tf1d>a[QMje<ffQTFQoTHh@md^f5In/A6dkC<Oia_]35KS<oGTm[D[FY4
gJlNDFEh4/7MbRMRXlcT_JPWlBTTf<_jD2mWC]cB]7;QaG57:bjoe^?2HbOOQ`^J
3oWWg86SNS^>c@Me_hX_2Q^d^^m4Oh/;WPM28m9R90fofFDjcTH8@jCJG=FfjTe6
n:<3@0L64PLf^@iHk_<^dUdIi@X/]:hQ@PFJddRm4`Ff[=B0Ff>jdHHaBgFhg5D2
8>T6CZ/2nJ7MSR[b>J[/>7oJWEXUK:UE<_kB4Tf]XUSR;e7hhk745dSId;9AW^Tb
b_O[MVNE8m>9];>:6BKAN]2_VH8eln>GIXIlG?bOlJg/doPGK=@3^1iZRJNaY?Q1
5XZo1HTYlMMHlIToa[7IPYK5IdQO@Nllk0?mlGb1@h?dRKHKKDOBSm]T[dM?ilOB
C/TWU:lLdU7LX1bE?W98cl_?:Foc`n:`9>nFMbW?lnO4Li:lCFaGMo77aN>BO9Nh
DkY7^L?f49LgR9_Tfm9^m=c5iGElWKQ2_S9]4iO3]^WYUk1;]9DN^D5ZC9_;IhQV
EJh@HfaEfTAN;nAQO9RD[eE`ZDKKU=J59EVF/86B9:IMhG:jTkFn3A:C[_100FgH
K^Y1EL8N3<FBbXJB1a/93m@?o`ab1i>McS;M]L75EkVH:lIWjITNFnd6UOWD4]G`
Fk^PL4MP0Fa@]aYmQ4@ccGnL/KGB9bDNgK?1dnFAG0P>NHih9?:h?3i?VfLoTXZW
Ugm6PoP;gHl=J9VQH<Kbefm/972F0T<;cC:l5<>b0VLFYR12VCGm7LKY@BW[gfAT
7=RDLV10`oHH?UF?8kWLn>8mFW:i11be9i_ZQCdJC;>aeCSk[3IFC:?>LJR=2RGJ
kJjB2iaE6Z:kW5DNeeUE2N><`9nFWU4i>/g?DSR<nFSSR6076c8YAhaI56LUIeK=
J;UQ`@F[/lY7KI`SiIoio9FI3neRKgncnXjeMKjgW2lJGQ<UCP22^0onCdlZ<PE<
@A8i:@go4lRSHKQA3f9?F4l==94^`7fiXG5^P?4XU8EoN4nN>f56Hf7]j_J5bh_Z
ERiO<WW]`^G]RjO>Y_l3QWdhU@YUKVAcM79UHFd:IFiTKf9Z2S4d830PKf9Z2SPf
=30:IFiTKf9Z2S4e830PKf9Z2RQ]HF=?Db1FIG9cJFm^834`;S4d;SHPG2Q2MFU/
I20a>4Li<c8cG2TPDGEQLWAj8514AT=_KWAUN7@Y2VE^I6mRJPXa=R0`86mRJPXX
A3Xb<38b<34`=C4e=C8a=EX`<2L`<2LY2VE^I6mRJPXa830PKf9Z2S`l82m@LVmT
MF=ULR0a=B0`858P;d=bIF5dJFm^A65dIB0a=R0`858P;de_I4AQM6DP<CHP<21B
83hn2VE^I6mRJPYhLVEV2S0P<CL:<30`<30`<30`<20f=CDc=B1V80X`<30`<34c
=38d830`<30`86hP2S0`<30`<30g>CLP<30`<30PKR0:<30`<30`<cLf>20`<30`
<21^80X`<30`<30`<38b830`<30`86hP2S0`<30`<30g=cPP<30`<30PKR0:<30`
<30`<3T`<B0`<30`<21^80X`<30`<30c=c<c830`<30`86hP2S0`<30`<3<i<34P
<30`<30PKR0:<30`<30`<3Ti>20`<30`<21^80X`<30`<30c=c4b830`<30`86hP
2S0`<30`<3<h=C4P<30`<30PKR0:<30`<30`=38i<b0`<30`<21^80X`<30`<30d
=CDd830`<30`86hP2S0`<30`<C<b>3DP<30`<30PKR0:<30`<30a<c<`=R0`<30`
<21^80X`<30`<34c<cPb830`<30`86hP2WAbHFU/IG8:?3`P;e=YNVDP<CLP;e9_
Kg@P<C4P<21B82m9KVI_834P<21B82m9A21K83`c=c@dHCLhIS5UHCLg<39VHS5U
<f9S<SMVHCTbIC=T<Ch:?3<g=3AQ=cQV<FEQ=cL`<VIR<FDcHV<b=fIQ>C9U<f@a
?R1M83hn2W=dHG9dN79UIPXa<c@i>@XU9DE?APX\>"], "Graphics",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  ImageSize->{421, 241},
  ImageMargins->{{152.546875, 0.}, {0., -3.37890625}},ExpressionUUID->
  "850fe8b2-8f78-421c-a987-92b88f540db4"]
}], "Text",
 CellChangeTimes->{{3.8503190251576653`*^9, 3.8503191170851393`*^9}, {
  3.8503191483893347`*^9, 3.850319167085294*^9}, {3.850321555029256*^9, 
  3.8503215976735067`*^9}, {3.850323533827321*^9, 3.850323535103259*^9}, {
  3.850386726593082*^9, 
  3.850386741445951*^9}},ExpressionUUID->"18c97685-4e73-4a02-a407-\
1ee84d57cc63"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"ay", ">", "0"}], "&&", 
    RowBox[{"bx", "<", "0"}], "&&", 
    RowBox[{"cy", "<", "0"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pa", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "ay"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pb", "=", 
   RowBox[{"{", 
    RowBox[{"bx", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pc", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "cy"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pd", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pe", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.850319276437792*^9, 3.850319293493816*^9}, {
  3.850319547808049*^9, 3.85031955023884*^9}, {3.8503202264899673`*^9, 
  3.850320240896768*^9}, {3.8503213729579773`*^9, 3.85032139342047*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"be809f6e-3aac-47e7-bf7c-c72473994155"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Draw", " ", "an", " ", "illustrative", " ", "figure", " ", "using", " ", 
     "numerical", " ", "values", " ", "for", " ", "the", " ", "coordinates", 
     " ", "of", " ", "A"}], ",", " ", "B", ",", " ", "C", ",", " ", 
    RowBox[{"and", " ", "D"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "step", " ", "is", " ", "not", " ", "needed", " ", "for", " ",
     "the", " ", "proof"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"figCoords", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ay", "\[Rule]", 
        RowBox[{"3", "/", "5"}]}], ",", 
       RowBox[{"bx", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}]}], ",", 
       RowBox[{"cy", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"quadrilateral", "=", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", 
       RowBox[{"AbsolutePointSize", "[", "6", "]"}], ",", 
       "\[IndentingNewLine]", "Black", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Pa", ",", "Pb"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pb", ",", "Pc"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pc", ",", "Pd"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pd", ",", "Pa"}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", "Red", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Pa", ",", "Pc"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pb", ",", "Pd"}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", "Black", ",", 
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{"Pa", ",", "Pb", ",", "Pc", ",", "Pd"}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", "Red", ",", 
       RowBox[{"Point", "[", "Pe", "]"}], ",", "\[IndentingNewLine]", "Black",
        ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<A\>\"", ",", "Pa", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<B\>\"", ",", "Pb", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<C\>\"", ",", "Pc", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<D\>\"", ",", "Pd", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<E\>\"", ",", "Pe", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"quad", "=", 
    RowBox[{
     RowBox[{"Graphics", "[", "quadrilateral", "]"}], "/.", 
     "figCoords"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8503193414142027`*^9, 3.850319539378461*^9}, {
   3.8503195907596684`*^9, 3.850319591607209*^9}, 3.850320545467311*^9, {
   3.850321408774033*^9, 3.850321415293414*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"69b15f4a-620d-4ff7-80c0-3387e1bb2120"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0], AbsolutePointSize[6], Thickness[Large], 
   LineBox[NCache[{{{0, Rational[3, 5]}, {Rational[-1, 4], 0}}, {{
       Rational[-1, 4], 0}, {0, Rational[-1, 3]}}, {{0, Rational[-1, 3]}, {1, 
       0}}, {{1, 0}, {0, Rational[3, 5]}}}, {{{
       0, 0.6}, {-0.25, 0}}, {{-0.25, 0}, {0, -0.3333333333333333}}, {{
       0, -0.3333333333333333}, {1, 0}}, {{1, 0}, {0, 0.6}}}]], 
   {RGBColor[1, 0, 0], 
    LineBox[NCache[{{{0, Rational[3, 5]}, {0, Rational[-1, 3]}}, {{
        Rational[-1, 4], 0}, {1, 0}}}, {{{0, 0.6}, {
        0, -0.3333333333333333}}, {{-0.25, 0}, {1, 0}}}]]}, 
   {GrayLevel[0], 
    PointBox[NCache[{{0, Rational[3, 5]}, {Rational[-1, 4], 0}, {
       0, Rational[-1, 3]}, {1, 0}}, {{0, 0.6}, {-0.25, 0}, {
       0, -0.3333333333333333}, {1, 0}}]]}, 
   {RGBColor[1, 0, 0], PointBox[{0, 0}]}, 
   {GrayLevel[0], 
    InsetBox["\<\"A\"\>", NCache[{0, Rational[3, 5]}, {0, 0.6}], {2, -1}], 
    InsetBox["\<\"B\"\>", NCache[{Rational[-1, 4], 0}, {-0.25, 0}], {2, 2}], 
    InsetBox["\<\"C\"\>", 
     NCache[{0, Rational[-1, 3]}, {0, -0.3333333333333333}], {-2, 2}], 
    InsetBox["\<\"D\"\>", {1, 0}, {-3, -1}], 
    InsetBox["\<\"E\"\>", {0, 0}, {1, -1}]}}]], "Output",
 CellChangeTimes->{{3.850319434569591*^9, 3.850319522326097*^9}, 
   3.850319592459196*^9, 3.850320546899192*^9, 3.85032141648195*^9, 
   3.850321506240107*^9, 3.850331289659361*^9, 3.850367476525526*^9, 
   3.850373567547866*^9, 3.8503828765917883`*^9, 3.8503919800996647`*^9, {
   3.851077045057419*^9, 3.8510770663088017`*^9}, 3.851264919011772*^9, 
   3.851268124817192*^9, 3.851268548914646*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"bc664a9a-9b76-4aba-a48a-eb2cd8809289"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Specify", " ", "a", " ", "center", " ", "function", " ", "by", " ", 
    "giving", " ", "its", " ", "first", " ", "trilinear", " ", "coordinate"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"centerFunction", "=", 
     RowBox[{"f", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Multiply", " ", "the", " ", "1", "st", " ", "trilinear", " ", 
     "coordinate", " ", "by", " ", "\"\<a\>\"", " ", "to", " ", "get", " ", 
     "the", " ", "1", "st", " ", "barycentric", " ", "coordinate"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bary1", "=", 
     RowBox[{"centerFunction", "*", "a"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bary2", "=", 
     RowBox[{"bary1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "b"}], ",", 
        RowBox[{"b", "\[Rule]", "c"}], ",", 
        RowBox[{"c", "\[Rule]", "a"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bary3", "=", 
     RowBox[{"bary2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "b"}], ",", 
        RowBox[{"b", "\[Rule]", "c"}], ",", 
        RowBox[{"c", "\[Rule]", "a"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barySum", "=", 
     RowBox[{"bary1", "+", "bary2", "+", "bary3"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.850319716976005*^9, 3.850319773635038*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"9f75c4ac-89c6-4b35-a81c-090440708f08"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Create", " ", "a", " ", "function", " ", "to", " ", "find", " ", "the", 
    " ", "distance", " ", "between", " ", "two", " ", "points"}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dist", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x2", "-", "x1"}], ")"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y2", "-", "y1"}], ")"}], "^", "2"}]}], "]"}], "]"}], "//", 
    "PowerExpand"}]}]}]], "Input",
 CellChangeTimes->{{3.850319805216095*^9, 3.850319832359462*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c25bf0f5-b532-4c6a-a7a2-b2ff16a46513"]
}, Closed]],

Cell[CellGroupData[{

Cell["Support for trig functions and miscellaneous functions", "Section",
 CellChangeTimes->{{3.850393856653619*^9, 3.850393866588462*^9}, {
  3.85126554736345*^9, 
  3.85126555392312*^9}},ExpressionUUID->"34d4cd20-b178-4c84-a892-\
921bf698231d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"convertToABCrule", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "A", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", "^", "2"}], "+", 
          RowBox[{"c", "^", "2"}], "-", 
          RowBox[{"a", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "b", "*", "c"}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Cos", "[", "B", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "^", "2"}], "+", 
          RowBox[{"a", "^", "2"}], "-", 
          RowBox[{"b", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "c", "*", "a"}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Cos", "[", "C", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", "2"}], "+", 
          RowBox[{"b", "^", "2"}], "-", 
          RowBox[{"c", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "a", "*", "b"}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sec", "[", "A", "]"}], "\[Rule]", 
       RowBox[{"2", "*", "b", "*", 
        RowBox[{"c", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", "^", "2"}], "+", 
           RowBox[{"c", "^", "2"}], "-", 
           RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sec", "[", "B", "]"}], "\[Rule]", 
       RowBox[{"2", "*", "c", "*", 
        RowBox[{"a", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", "^", "2"}], "+", 
           RowBox[{"a", "^", "2"}], "-", 
           RowBox[{"b", "^", "2"}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sec", "[", "C", "]"}], "\[Rule]", 
       RowBox[{"2", "*", "a", "*", 
        RowBox[{"b", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", "^", "2"}], "+", 
           RowBox[{"b", "^", "2"}], "-", 
           RowBox[{"c", "^", "2"}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sin", "[", "A", "]"}], "\[Rule]", " ", 
       RowBox[{"a", "/", 
        RowBox[{"(", 
         RowBox[{"2", "R"}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"Sin", "[", "B", "]"}], "\[Rule]", " ", 
       RowBox[{"b", "/", 
        RowBox[{"(", 
         RowBox[{"2", "R"}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"Sin", "[", "C", "]"}], "\[Rule]", " ", 
       RowBox[{"c", "/", 
        RowBox[{"(", 
         RowBox[{"2", "R"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"R", "\[Rule]", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"c", "/", 
         RowBox[{"(", 
          RowBox[{"4", "K"}], ")"}]}]}]}], ",", " ", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"K", "/", "s"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Tan", "[", "A", "]"}], "\[Rule]", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"c", "/", 
         RowBox[{"(", 
          RowBox[{"R", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", "^", "2"}], "+", 
             RowBox[{"c", "^", "2"}], "-", 
             RowBox[{"a", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Tan", "[", "B", "]"}], "\[Rule]", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"c", "/", 
         RowBox[{"(", 
          RowBox[{"R", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", "^", "2"}], "+", 
             RowBox[{"a", "^", "2"}], "-", 
             RowBox[{"b", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Tan", "[", "C", "]"}], "\[Rule]", 
       RowBox[{"a", " ", "b", " ", 
        RowBox[{"c", "/", 
         RowBox[{"(", 
          RowBox[{"R", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", "^", "2"}], "+", 
             RowBox[{"b", "^", "2"}], "-", 
             RowBox[{"c", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"K", "\[Rule]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"s", "-", "a"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"s", "-", "b"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"s", "-", "c"}], ")"}]}], "]"}]}], ",", " ", 
      RowBox[{"s", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}], "/", "2"}]}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"convertToABC", "[", "expr_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"expr1", ",", "expr2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"expr1", "=", "expr"}], ";", "\[IndentingNewLine]", 
       RowBox[{"expr2", "=", 
        RowBox[{"TrigExpand", "[", "expr1", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"expr2", "=", 
        RowBox[{"expr2", "//.", "convertToABCrule"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"expr2", "=", 
        RowBox[{"Simplify", "[", "expr2", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "expr2", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"factorNormal", "[", "expr_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "d1", ",", "d2", ",", "d3", ",", "den", ",", "e2", ",", "e3", ",", 
        "dif"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"e1", "=", 
        RowBox[{
         RowBox[{"convertToABC", "[", "expr", "]"}], "//", "Together"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"d1", "=", 
        RowBox[{"Denominator", "[", "e1", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"d2", "=", 
        RowBox[{"d1", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"a", "\[Rule]", "b"}], ",", 
           RowBox[{"b", "\[Rule]", "c"}], ",", 
           RowBox[{"c", "\[Rule]", "a"}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"d3", "=", 
        RowBox[{"d2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"a", "\[Rule]", "b"}], ",", 
           RowBox[{"b", "\[Rule]", "c"}], ",", 
           RowBox[{"c", "\[Rule]", "a"}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "get", " ", "equivalent", " ", "function", " ", "with", " ", "no", 
         " ", "denominator"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"e2", "=", 
        RowBox[{"e1", "*", "d1", "*", "d2", "*", "d3"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"e3", "=", 
        RowBox[{"e2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"a", "\[Rule]", "b"}], ",", 
           RowBox[{"b", "\[Rule]", "a"}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dif", "=", 
        RowBox[{"e2", "-", "e3"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"Factor", "[", "dif", "]"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"factorNormalPlus", "[", "expr_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "d1", ",", "d2", ",", "d3", ",", "den", ",", "e2", ",", "e3", ",", 
      "sum"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e1", "=", 
      RowBox[{
       RowBox[{"convertToABC", "[", "expr", "]"}], "//", "Together"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"d1", "=", 
      RowBox[{"Denominator", "[", "e1", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"d2", "=", 
      RowBox[{"d1", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "\[Rule]", "b"}], ",", 
         RowBox[{"b", "\[Rule]", "c"}], ",", 
         RowBox[{"c", "\[Rule]", "a"}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"d3", "=", 
      RowBox[{"d2", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "\[Rule]", "b"}], ",", 
         RowBox[{"b", "\[Rule]", "c"}], ",", 
         RowBox[{"c", "\[Rule]", "a"}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "get", " ", "equivalent", " ", "function", " ", "with", " ", "no", " ", 
       "denominator"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"e2", "=", 
      RowBox[{"e1", "*", "d1", "*", "d2", "*", "d3"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"e3", "=", 
      RowBox[{"e2", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "\[Rule]", "b"}], ",", 
         RowBox[{"b", "\[Rule]", "a"}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sum", "=", 
      RowBox[{"e2", "+", "e3"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"Factor", "[", "sum", "]"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.8503329681305847`*^9, 3.8503329938647223`*^9}, {
   3.850370074226844*^9, 3.8503700831932487`*^9}, {3.850371565003121*^9, 
   3.8503716308544807`*^9}, {3.850372531578465*^9, 3.850372578585475*^9}, {
   3.850372612945743*^9, 3.850372712573848*^9}, {3.851076730734282*^9, 
   3.851076731567481*^9}, {3.851076761751886*^9, 3.8510770552363234`*^9}, {
   3.8510777886677713`*^9, 3.851077803178615*^9}, 3.851077903285462*^9, {
   3.8510779521576853`*^9, 3.851077993157138*^9}, {3.851078282993573*^9, 
   3.851078305920265*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"f0f2e5ae-e9fa-4f25-9139-cd37393fad58"],

Cell[CellGroupData[{

Cell["Formula for intersection point of two lines", "Subsection",
 CellChangeTimes->{{3.8503836118447733`*^9, 
  3.850383632419755*^9}},ExpressionUUID->"06517a25-69eb-4688-8600-\
12e42e19bdf8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"equationOfLine", "[", 
     RowBox[{"P1_", ",", "P2_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "x2", ",", "y2", ",", "line"}], "}"}], 
      ",", "\n", 
      RowBox[{
       RowBox[{"x1", "=", 
        RowBox[{"P1", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", 
       RowBox[{"y1", "=", 
        RowBox[{"P1", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\n", 
       RowBox[{"x2", "=", 
        RowBox[{"P2", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", 
       RowBox[{"y2", "=", 
        RowBox[{"P2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\n", 
       RowBox[{"line", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"YY", "-", "y1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"x2", "-", "x1"}], ")"}]}], "==", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"y2", "-", "y1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"XX", "-", "x1"}], ")"}]}]}]}], ";", "\n", 
       RowBox[{"Return", "[", "line", "]"}], ";"}]}], "\n", "]"}]}], ";"}], 
  "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Get", " ", "formula", " ", "for", " ", "point", " ", "of", " ", 
    "intersection", " ", "of", " ", "two", " ", "lines"}], " ", "*)"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pointOfIntersectionOfLines", "[", 
     RowBox[{"L1_", ",", "L2_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sol", ",", "ans"}], "}"}], ",", "\n", 
      RowBox[{
       RowBox[{"sol", "=", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"L1", ",", "L2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"XX", ",", "YY"}], "}"}]}], "]"}], "//", "First"}]}], ";",
        "\n", 
       RowBox[{"ans", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"XX", ",", "YY"}], "}"}], "/.", "sol"}]}], ";", "\n", 
       RowBox[{"Return", "[", "ans", "]"}], ";"}]}], "\n", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pointOfIntersectionOfLines", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ax_", ",", "ay_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"bx_", ",", "by_"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"cx_", ",", "cy_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dx_", ",", "dy_"}], "}"}]}], "}"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"L1", ",", "L2", ",", "intersectionPoint"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"L1", "=", 
       RowBox[{"equationOfLine", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ax", ",", "ay"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"bx", ",", "by"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"L2", "=", 
       RowBox[{"equationOfLine", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"cx", ",", "cy"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"dx", ",", "dy"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"intersectionPoint", "=", 
       RowBox[{"pointOfIntersectionOfLines", "[", 
        RowBox[{"L1", ",", "L2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "intersectionPoint", "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.85038314361898*^9, {3.850383274652006*^9, 3.8503834518679457`*^9}, {
   3.8503835515162897`*^9, 3.85038357970826*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"e8f24f1b-ac05-4bcf-93e7-320c44a53fe5"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Quarter Triangles", "Section",
 CellChangeTimes->{{3.850367662817922*^9, 
  3.850367681472711*^9}},ExpressionUUID->"527f0677-9581-4518-b280-\
24f6883010ec"],

Cell[CellGroupData[{

Cell["Set up", "Subsection",
 CellChangeTimes->{{3.8510774599361773`*^9, 
  3.851077465628462*^9}},ExpressionUUID->"f7c42966-a1ae-46e5-bf1e-\
c809011485dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Locate", " ", "the", " ", "points", " ", "F"}], ",", " ", "G", 
    ",", " ", "H", ",", " ", 
    RowBox[{
    "I", " ", "inside", " ", "the", " ", "quarter", " ", "triangles"}]}], " ",
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lenAB", "=", 
     RowBox[{"dist", "[", 
      RowBox[{"Pa", ",", "Pb"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lenBC", "=", 
     RowBox[{"dist", "[", 
      RowBox[{"Pb", ",", "Pc"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lenCD", "=", 
     RowBox[{"dist", "[", 
      RowBox[{"Pc", ",", "Pd"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lenDA", "=", 
     RowBox[{"dist", "[", 
      RowBox[{"Pd", ",", "Pa"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lenAE", "=", 
     RowBox[{"dist", "[", 
      RowBox[{"Pa", ",", "Pe"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lenBE", "=", 
     RowBox[{"dist", "[", 
      RowBox[{"Pb", ",", "Pe"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lenCE", "=", 
     RowBox[{"dist", "[", 
      RowBox[{"Pc", ",", "Pe"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lenDE", "=", 
     RowBox[{"dist", "[", 
      RowBox[{"Pd", ",", "Pe"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sF", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"bary1", "*", "Pa"}], "+", 
         RowBox[{"bary2", "*", "Pb"}], "+", 
         RowBox[{"bary3", "*", "Pe"}]}], ")"}], "/", "barySum"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "lenBE"}], ",", 
        RowBox[{"b", "\[Rule]", "lenAE"}], ",", 
        RowBox[{"c", "\[Rule]", "lenAB"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sG", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"bary1", "*", "Pb"}], "+", 
         RowBox[{"bary2", "*", "Pc"}], "+", 
         RowBox[{"bary3", "*", "Pe"}]}], ")"}], "/", "barySum"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "lenCE"}], ",", 
        RowBox[{"b", "\[Rule]", "lenBE"}], ",", 
        RowBox[{"c", "\[Rule]", "lenBC"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sH", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"bary1", "*", "Pc"}], "+", 
         RowBox[{"bary2", "*", "Pd"}], "+", 
         RowBox[{"bary3", "*", "Pe"}]}], ")"}], "/", "barySum"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "lenDE"}], ",", 
        RowBox[{"b", "\[Rule]", "lenCE"}], ",", 
        RowBox[{"c", "\[Rule]", "lenCD"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sI", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"bary1", "*", "Pd"}], "+", 
         RowBox[{"bary2", "*", "Pa"}], "+", 
         RowBox[{"bary3", "*", "Pe"}]}], ")"}], "/", "barySum"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "lenAE"}], ",", 
        RowBox[{"b", "\[Rule]", "lenDE"}], ",", 
        RowBox[{"c", "\[Rule]", "lenDA"}]}], "}"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.85032008733659*^9, 3.85032008870809*^9}, {
   3.850321623729926*^9, 3.850321625533457*^9}, {3.850322159784513*^9, 
   3.850322160274661*^9}, 3.8503222039440517`*^9, {3.850392116408276*^9, 
   3.850392118015023*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"383fc154-a099-4c2d-86bd-455bb560b852"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Add", " ", "these", " ", "points", " ", "to", " ", "our", " ", 
    "illustrative", " ", "figure", " ", "using", " ", "a", " ", "simple", " ",
     "center", " ", "function"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"for", " ", "our", " ", "figure"}], ",", " ", 
    RowBox[{"use", " ", "the", " ", "symmedian", " ", "point"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "step", " ", "is", " ", "not", " ", "needed", " ", "for", " ",
     "the", " ", "proof"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"figF", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", "a"}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"symmedian", " ", "point"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pF", "=", 
     RowBox[{
      RowBox[{"sF", "/.", 
       RowBox[{"f", "\[Rule]", "figF"}]}], "/.", "figCoords"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pG", "=", 
     RowBox[{
      RowBox[{"sG", "/.", 
       RowBox[{"f", "\[Rule]", "figF"}]}], "/.", "figCoords"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pH", "=", 
     RowBox[{
      RowBox[{"sH", "/.", 
       RowBox[{"f", "\[Rule]", "figF"}]}], "/.", "figCoords"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pI", "=", 
     RowBox[{
      RowBox[{"sI", "/.", 
       RowBox[{"f", "\[Rule]", "figF"}]}], "/.", "figCoords"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"points", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{"pF", ",", "pG", ",", "pH", ",", "pI"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<F\>\"", ",", "pF", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<G\>\"", ",", "pG", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<H\>\"", ",", "pH", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3"}], ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<I\>\"", ",", "pI", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
       "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lines", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"Blue", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"pF", ",", "pG"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pH", ",", "pI"}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", "Green", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"pF", ",", "pI"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pG", ",", "pH"}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", "Red", ",", "Dashed", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"pF", ",", "pH"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pG", ",", "pI"}], "}"}]}], "}"}], "]"}]}], 
       "\[IndentingNewLine]", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"quad", ",", "points", ",", "lines"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8503221721931343`*^9, 3.8503221940233994`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"3f761a6d-a820-4a5d-b767-9a9acb1237d5"],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], AbsolutePointSize[6], Thickness[Large], 
    LineBox[NCache[{{{0, Rational[3, 5]}, {Rational[-1, 4], 0}}, {{
        Rational[-1, 4], 0}, {0, Rational[-1, 3]}}, {{0, Rational[-1, 3]}, {1,
         0}}, {{1, 0}, {0, Rational[3, 5]}}}, {{{
        0, 0.6}, {-0.25, 0}}, {{-0.25, 0}, {0, -0.3333333333333333}}, {{
        0, -0.3333333333333333}, {1, 0}}, {{1, 0}, {0, 0.6}}}]], 
    {RGBColor[1, 0, 0], 
     LineBox[NCache[{{{0, Rational[3, 5]}, {0, Rational[-1, 3]}}, {{
         Rational[-1, 4], 0}, {1, 0}}}, {{{0, 0.6}, {
         0, -0.3333333333333333}}, {{-0.25, 0}, {1, 0}}}]]}, 
    {GrayLevel[0], 
     PointBox[NCache[{{0, Rational[3, 5]}, {Rational[-1, 4], 0}, {
        0, Rational[-1, 3]}, {1, 0}}, {{0, 0.6}, {-0.25, 0}, {
        0, -0.3333333333333333}, {1, 0}}]]}, 
    {RGBColor[1, 0, 0], PointBox[{0, 0}]}, 
    {GrayLevel[0], 
     InsetBox["\<\"A\"\>", NCache[{0, Rational[3, 5]}, {0, 0.6}], {2, -1}], 
     InsetBox["\<\"B\"\>", NCache[{Rational[-1, 4], 0}, {-0.25, 0}], {2, 2}], 
     InsetBox["\<\"C\"\>", 
      NCache[{0, Rational[-1, 3]}, {0, -0.3333333333333333}], {-2, 2}], 
     InsetBox["\<\"D\"\>", {1, 0}, {-3, -1}], 
     InsetBox["\<\"E\"\>", {0, 0}, {1, -1}]}}, {
    PointBox[NCache[{{Rational[-18, 169], Rational[15, 338]}, {
       Rational[-2, 25], Rational[-3, 50]}, {
       Rational[1, 20], Rational[-3, 20]}, {
       Rational[9, 68], Rational[15, 68]}}, {{-0.10650887573964497`, 
      0.04437869822485207}, {-0.08, -0.06}, {0.05, -0.15}, {
      0.1323529411764706, 0.22058823529411764`}}]], 
    InsetBox["\<\"F\"\>", 
     NCache[{Rational[-18, 169], Rational[15, 338]}, {-0.10650887573964497`, 
      0.04437869822485207}], {2, 0}], 
    InsetBox["\<\"G\"\>", 
     NCache[{Rational[-2, 25], Rational[-3, 50]}, {-0.08, -0.06}], {0, 2}], 
    InsetBox["\<\"H\"\>", 
     NCache[{Rational[1, 20], Rational[-3, 20]}, {0.05, -0.15}], {-3, 0}], 
    InsetBox["\<\"I\"\>", 
     NCache[{Rational[9, 68], Rational[15, 68]}, {0.1323529411764706, 
      0.22058823529411764`}], {3, -1}]}, {
    {RGBColor[0, 0, 1], 
     LineBox[NCache[{{{Rational[-18, 169], Rational[15, 338]}, {
         Rational[-2, 25], Rational[-3, 50]}}, {{
         Rational[1, 20], Rational[-3, 20]}, {
         Rational[9, 68], Rational[15, 68]}}}, {{{-0.10650887573964497`, 
       0.04437869822485207}, {-0.08, -0.06}}, {{0.05, -0.15}, {
       0.1323529411764706, 0.22058823529411764`}}}]]}, 
    {RGBColor[0, 1, 0], 
     LineBox[NCache[{{{Rational[-18, 169], Rational[15, 338]}, {
         Rational[9, 68], Rational[15, 68]}}, {{
         Rational[-2, 25], Rational[-3, 50]}, {
         Rational[1, 20], Rational[-3, 20]}}}, {{{-0.10650887573964497`, 
       0.04437869822485207}, {0.1323529411764706, 
       0.22058823529411764`}}, {{-0.08, -0.06}, {0.05, -0.15}}}]]}, 
    {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
     LineBox[NCache[{{{Rational[-18, 169], Rational[15, 338]}, {
         Rational[1, 20], Rational[-3, 20]}}, {{
         Rational[-2, 25], Rational[-3, 50]}, {
         Rational[9, 68], Rational[15, 68]}}}, {{{-0.10650887573964497`, 
       0.04437869822485207}, {0.05, -0.15}}, {{-0.08, -0.06}, {
       0.1323529411764706, 0.22058823529411764`}}}]]}}}]], "Output",
 CellChangeTimes->{
  3.850320392276561*^9, 3.850320472061535*^9, 3.85032143550299*^9, 
   3.850321506370639*^9, 3.85032163689233*^9, 3.850322233893065*^9, 
   3.850331289787881*^9, 3.850367476646245*^9, 3.8503735676052017`*^9, 
   3.850382876649686*^9, 3.850391980194425*^9, {3.851077045159865*^9, 
   3.851077066388832*^9}, 3.851264919120661*^9, 3.851268124930071*^9, 
   3.8512685490057573`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"ea4090a9-4642-4aaf-b380-22e4a38432a9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "the", " ", "slopes", " ", "of", " ", "the", " ", 
    "diagonals"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"slopeFH", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"sH", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", 
        RowBox[{"sF", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"sH", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        RowBox[{"sF", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeGI", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"sG", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", 
        RowBox[{"sI", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"sG", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        RowBox[{"sI", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"productOfSlopes", "=", 
     RowBox[{"slopeFH", "*", "slopeGI"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.850322639228096*^9, 3.850322697840695*^9}, {
  3.850322856962872*^9, 3.8503228590574636`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"19bea53b-4943-4f68-b0cd-771ccb694c5b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Note", " ", "that", " ", "the", " ", "central", " ", "quadrilateral", " ",
     "is", " ", "not", " ", "necessarily", " ", "orthodiagonal"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"numericProductOfSlopes", "=", 
     RowBox[{
      RowBox[{"productOfSlopes", "/.", 
       RowBox[{"f", "->", "figF"}]}], "/.", "figCoords"}]}], ";"}], 
   "\[IndentingNewLine]", "numericProductOfSlopes"}]}]], "Input",
 CellChangeTimes->{{3.8503218384065027`*^9, 3.850321896488906*^9}, {
  3.850322408809058*^9, 3.850322432959783*^9}, {3.850322773434289*^9, 
  3.8503227935534153`*^9}, {3.850322829826659*^9, 3.850322830625092*^9}, {
  3.8503228710748*^9, 3.8503228844986687`*^9}, {3.850322965250971*^9, 
  3.850323001754963*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"12d15a83-0565-40af-83bd-452df32833a7"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["313389", "190969"]}]], "Output",
 CellChangeTimes->{
  3.85032288551582*^9, {3.850322998672515*^9, 3.8503230028240223`*^9}, 
   3.850331289827099*^9, 3.850367476685074*^9, 3.8503735676391172`*^9, 
   3.85038287668193*^9, 3.8503919802323713`*^9, {3.851077045194253*^9, 
   3.851077066423512*^9}, 3.851264919147381*^9, 3.851268124956483*^9, 
   3.851268549039649*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"931433bb-d51a-48e4-9233-5be854fcaf41"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Theorem 5.34: Proof or normality", "Subsection",
 CellChangeTimes->{{3.85107757512109*^9, 3.8510776164642677`*^9}, {
  3.8510776674731073`*^9, 3.851077667905012*^9}, {3.851078019380568*^9, 
  3.85107802418854*^9}, {3.851265068534601*^9, 
  3.8512650729530582`*^9}},ExpressionUUID->"a0c9fe65-5704-4e64-a05f-\
f52c2ac54a26"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"factorNormal", "[", 
  RowBox[{"Sec", "[", "A", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.851078133614181*^9, 3.851078183758626*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"a9562b58-444b-40de-a2c3-c9e47050d454"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "a"}], "+", "b"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "c", " ", 
  RowBox[{"(", 
   RowBox[{"a", "+", "b", "+", "c"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.851078135594619*^9, 3.851078184346032*^9}, 
   3.851264919170043*^9, 3.851268124964553*^9, 3.8512685490479927`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"1e6064d8-857e-4172-b76d-c171313b4e2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"factorNormal", "[", 
  RowBox[{"Tan", "[", "A", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.851078195918849*^9, 3.8510781964946623`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"eb39ad6c-9dd5-408e-b818-5943368da257"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"(", 
   RowBox[{"a", "-", "b"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"a", "+", "b"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}], " ", 
  SqrtBox[
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["a", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["b", "2"]}], "-", 
    SuperscriptBox["b", "4"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["c", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["c", "2"]}], "-", 
    SuperscriptBox["c", "4"]}]]}]], "Output",
 CellChangeTimes->{3.8510781976176367`*^9, 3.851264919203176*^9, 
  3.851268124992865*^9, 3.851268549088417*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"38e000c3-5cff-4af7-b2be-d4838bf17990"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"factorNormal", "[", 
  RowBox[{
   RowBox[{"Cos", "[", "B", "]"}], 
   RowBox[{"Cos", "[", "C", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.851077641138834*^9, 3.851077670672949*^9}, {
  3.851077817108317*^9, 3.8510778185544786`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"90d07f02-38f6-43a4-acb1-44d4df2ca302"],

Cell[BoxData[
 RowBox[{"16", " ", 
  SuperscriptBox["a", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"a", "-", "b"}], ")"}], " ", 
  SuperscriptBox["b", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
  SuperscriptBox["c", "3"], " ", 
  RowBox[{"(", 
   RowBox[{"a", "+", "b", "+", "c"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.851077910851832*^9, 3.851078007209138*^9, 
  3.8512649192252274`*^9, 3.8512681249998913`*^9, 3.851268549095995*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"bf006def-9086-4e76-b822-7adb54186d22"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"factorNormal", "[", 
  RowBox[{
   RowBox[{"Tan", "[", "B", "]"}], "+", 
   RowBox[{"Tan", "[", "C", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.85107821021502*^9, 3.851078218078988*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"4a1fd764-cfeb-4f55-bb00-0bac238502ad"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{"a", "-", "b"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"a", "+", "b"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], "-", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     SuperscriptBox["b", "2"], "-", 
     SuperscriptBox["c", "2"]}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], "-", 
    SuperscriptBox["b", "2"], "+", 
    SuperscriptBox["c", "2"]}], ")"}], " ", 
  SqrtBox[
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["a", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["b", "2"]}], "-", 
    SuperscriptBox["b", "4"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["c", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["c", "2"]}], "-", 
    SuperscriptBox["c", "4"]}]]}]], "Output",
 CellChangeTimes->{3.8510782190405893`*^9, 3.8512649192529583`*^9, 
  3.851268125023971*^9, 3.8512685491358213`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"27758cbc-aee2-4229-99ac-5ae1467085b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"factorNormal", "[", 
  RowBox[{
   RowBox[{"Sec", "[", "B", "]"}], "+", 
   RowBox[{"Sec", "[", "C", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8510782454393167`*^9, 3.851078250727404*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"c50af15f-9b11-460a-a06b-469a02361d8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "a"}], "+", "b"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "c", " ", 
  RowBox[{"(", 
   RowBox[{"a", "+", "b", "+", "c"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["a", "2"]}], "+", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     SuperscriptBox["b", "2"], "-", 
     SuperscriptBox["c", "2"]}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["a", "2"]}], "+", 
    SuperscriptBox["b", "2"], "+", 
    SuperscriptBox["c", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.851078251442337*^9, 3.851264919275826*^9, 
  3.851268125052321*^9, 3.851268549184106*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"9ef854ed-7b1f-4d08-ae83-f0f39346fe16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"factorNormalPlus", "[", 
  RowBox[{"Cos", "[", 
   RowBox[{"2", "A"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.851078328152087*^9, 3.851078365209825*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"87e0735b-f73f-485a-b99d-2c0479f5e479"],

Cell[BoxData[
 RowBox[{"4", " ", 
  SuperscriptBox["a", "2"], " ", 
  SuperscriptBox["b", "2"], " ", 
  SuperscriptBox["c", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "4"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["b", "2"]}], "+", 
    SuperscriptBox["b", "4"], "-", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["c", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["c", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.851078333648761*^9, 3.8510783658621607`*^9}, 
   3.851264919283257*^9, 3.851268125061083*^9, 3.851268549223284*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"a35a69a2-3329-4eec-b5b3-267784ec7cb1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"factorNormalPlus", "[", 
  RowBox[{
   RowBox[{"Cos", "[", "B", "]"}], "+", 
   RowBox[{"Cos", "[", "C", "]"}], "-", 
   RowBox[{"Cos", "[", "A", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.851078387377133*^9, 3.851078400592991*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"d2bc3402-90fa-4b4e-8a19-bae2178d27ed"],

Cell[BoxData[
 RowBox[{"8", " ", 
  SuperscriptBox["a", "2"], " ", 
  SuperscriptBox["b", "2"], " ", 
  SuperscriptBox["c", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.851078393519382*^9, 3.8510784014999943`*^9}, 
   3.8512649193131847`*^9, 3.8512681250893183`*^9, 3.8512685492326*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"c08f6538-bc23-43e3-905d-e1d20280f9fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"factorNormalPlus", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Cos", "[", "B", "]"}], "+", 
     RowBox[{"Cos", "[", "C", "]"}], "-", 
     RowBox[{"Cos", "[", "A", "]"}]}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.851078428081235*^9, 3.851078436457683*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"a4088408-a403-4149-8fd2-63b941af97c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], " ", "a", " ", "b", " ", 
  SuperscriptBox["c", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "3"], "-", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", "b"}], "-", 
    RowBox[{"a", " ", 
     SuperscriptBox["b", "2"]}], "+", 
    SuperscriptBox["b", "3"], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", "c"}], "+", 
    RowBox[{
     SuperscriptBox["b", "2"], " ", "c"}], "-", 
    RowBox[{"a", " ", 
     SuperscriptBox["c", "2"]}], "-", 
    RowBox[{"b", " ", 
     SuperscriptBox["c", "2"]}], "-", 
    SuperscriptBox["c", "3"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.85107843756645*^9, 3.851264919318781*^9, 
  3.8512681250961943`*^9, 3.8512685492715397`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"33d0c40b-0b13-4073-8463-5626bc2af8ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"factorNormalPlus", "[", 
  RowBox[{"Sec", "[", 
   RowBox[{"2", "A"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.851078454249498*^9, 3.851078455153358*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"b9d2411a-45f5-4a9b-bf18-1d49fd527aa9"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox["c", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "4"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["b", "2"]}], "+", 
    SuperscriptBox["b", "4"], "-", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["c", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["c", "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "4"], "+", 
    SuperscriptBox["b", "4"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["c", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["c", "2"]}], "+", 
    SuperscriptBox["c", "4"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.851078455819323*^9, 3.851264919325783*^9, 
  3.8512681251029863`*^9, 3.8512685492787037`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"dafd6af2-c910-473c-8c43-72beab37850e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"factorNormal", "[", 
  RowBox[{"Sin", "[", 
   RowBox[{"2", "A"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.851078473121936*^9, 3.851078539298006*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"959aa094-6085-428f-94ac-192255a3958e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], " ", 
  SuperscriptBox["a", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"a", "-", "b"}], ")"}], " ", 
  SuperscriptBox["b", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"a", "+", "b"}], ")"}], " ", 
  SuperscriptBox["c", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}], " ", 
  SqrtBox[
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["a", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["b", "2"]}], "-", 
    SuperscriptBox["b", "4"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["c", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["c", "2"]}], "-", 
    SuperscriptBox["c", "4"]}]]}]], "Output",
 CellChangeTimes->{{3.851078481960088*^9, 3.851078540324766*^9}, 
   3.8512649193521633`*^9, 3.851268125129016*^9, 3.85126854931866*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"7c2e9efa-381e-465a-8ed1-41addb0a241c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"factorNormalPlus", "[", 
  RowBox[{"Sin", "[", 
   RowBox[{"4", "A"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.851078557810548*^9, 3.851078581970338*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"f14d3430-8219-4943-a901-418279b8fe12"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], " ", 
  SuperscriptBox["a", "4"], " ", 
  SuperscriptBox["b", "4"], " ", 
  SuperscriptBox["c", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}], " ", 
  SqrtBox[
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["a", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["b", "2"]}], "-", 
    SuperscriptBox["b", "4"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["c", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["c", "2"]}], "-", 
    SuperscriptBox["c", "4"]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "8"], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["a", "6"], " ", 
     SuperscriptBox["b", "2"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["b", "4"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["b", "6"]}], "+", 
    SuperscriptBox["b", "8"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "6"], " ", 
     SuperscriptBox["c", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["c", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["b", "4"], " ", 
     SuperscriptBox["c", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "6"], " ", 
     SuperscriptBox["c", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["c", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "4"], " ", 
     SuperscriptBox["c", "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.851078558473865*^9, 3.851078583037928*^9}, 
   3.851264919415619*^9, 3.851268125190757*^9, 3.851268549383765*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"612b245f-d0d7-4fff-8b43-e97828f84886"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"factorNormalPlus", "[", 
  RowBox[{
   RowBox[{"Sec", "[", "B", "]"}], "-", 
   RowBox[{"Sec", "[", "C", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.851078601419075*^9, 3.851078611147085*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"a5f1ca02-d0b4-479d-8ccd-8431cb81fe74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"(", 
   RowBox[{"a", "+", "b", "+", "c"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["a", "2"]}], "+", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["a", "2"]}], "+", 
    SuperscriptBox["b", "2"], "+", 
    SuperscriptBox["c", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["a", "4"], " ", "b"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "3"], " ", 
     SuperscriptBox["b", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["b", "3"]}], "+", 
    RowBox[{"2", " ", "a", " ", 
     SuperscriptBox["b", "4"]}], "-", 
    RowBox[{
     SuperscriptBox["a", "4"], " ", "c"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["b", "2"], " ", "c"}], "-", 
    RowBox[{
     SuperscriptBox["b", "4"], " ", "c"}], "+", 
    RowBox[{
     SuperscriptBox["a", "3"], " ", 
     SuperscriptBox["c", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", "b", " ", 
     SuperscriptBox["c", "2"]}], "-", 
    RowBox[{"a", " ", 
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["c", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "3"], " ", 
     SuperscriptBox["c", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["c", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["c", "3"]}], "-", 
    RowBox[{"a", " ", 
     SuperscriptBox["c", "4"]}], "-", 
    RowBox[{"b", " ", 
     SuperscriptBox["c", "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.851078612174057*^9, 3.8512649194377317`*^9, 
  3.851268125213663*^9, 3.8512685494258223`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"24d52d9f-b38d-427b-9613-f25073105971"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"factorNormalPlus", "[", 
  RowBox[{
   RowBox[{"Tan", "[", "B", "]"}], "-", 
   RowBox[{"Tan", "[", "C", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.851078657315543*^9, 3.85107866153959*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"d00e202b-375b-4791-a945-546977ed605a"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["a", "2"]}], "+", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["a", "2"]}], "+", 
    SuperscriptBox["b", "2"], "+", 
    SuperscriptBox["c", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "4"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["b", "2"]}], "+", 
    SuperscriptBox["b", "4"], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["c", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["c", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["c", "4"]}]}], ")"}], " ", 
  SqrtBox[
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["a", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["b", "2"]}], "-", 
    SuperscriptBox["b", "4"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["c", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["c", "2"]}], "-", 
    SuperscriptBox["c", "4"]}]]}]], "Output",
 CellChangeTimes->{3.8510786625567627`*^9, 3.851264919470973*^9, 
  3.851268125245118*^9, 3.851268549468605*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"341e19fd-d0e9-4295-805c-f4fec56bb057"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"factorNormalPlus", "[", 
  RowBox[{"Tan", "[", "B", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.851078678611676*^9, 3.851078682851635*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"89d0217a-0dfb-4e62-9c57-9af5f81d84c5"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox["c", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}], " ", 
  SqrtBox[
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["a", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["b", "2"]}], "-", 
    SuperscriptBox["b", "4"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["c", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["c", "2"]}], "-", 
    SuperscriptBox["c", "4"]}]]}]], "Output",
 CellChangeTimes->{3.851078683842358*^9, 3.851264919485138*^9, 
  3.8512681252702217`*^9, 3.8512685494832287`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"813750da-3f9f-4bd5-93ab-4e0667ffadfa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"factorNormal", "[", 
  RowBox[{
   RowBox[{"Sec", "[", "B", "]"}], "-", 
   RowBox[{"Sec", "[", "C", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.85108879128339*^9, 3.851088850181156*^9}, {
  3.8510890500475283`*^9, 3.851089056718072*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"8c970b04-a6df-4fbb-b21e-0c969a1aa741"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "a"}], "+", "b"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "c", " ", 
  RowBox[{"(", 
   RowBox[{"a", "+", "b", "+", "c"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["a", "2"]}], "+", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     SuperscriptBox["b", "2"], "-", 
     SuperscriptBox["c", "2"]}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["a", "2"]}], "+", 
    SuperscriptBox["b", "2"], "+", 
    SuperscriptBox["c", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.851088805506905*^9, 3.851088851337778*^9}, 
   3.851089058994479*^9, 3.851264919507408*^9, 3.851268125278109*^9, 
   3.851268549522354*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"d8e0f5a4-63d0-4f8a-8203-16cec4d5979e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"factorNormal", "[", 
  RowBox[{"Sec", "[", "B", "]"}], "]"}]], "Input",
 CellChangeTimes->{3.8510891064866743`*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"bfe0eb25-2268-4555-87b9-5a1068bbb709"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "a"}], "+", "b"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", "c", " ", 
  RowBox[{"(", 
   RowBox[{"a", "+", "b", "+", "c"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["c", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.85108910788693*^9, 3.851264919513578*^9, 
  3.851268125298707*^9, 3.8512685495288763`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"3a3c363f-dc11-4015-9abc-5dec3bb6695b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Proof that if the center is the incenter, then FGHI is orthodiagonal\
\>", "Subsection",
 CellChangeTimes->{{3.850367720388095*^9, 3.8503677251030617`*^9}, {
  3.8503677897854433`*^9, 3.850367862617402*^9}, {3.850368005229785*^9, 
  3.850368032410331*^9}, {3.850368421491611*^9, 
  3.850368434323867*^9}},ExpressionUUID->"4f7bb391-bb1e-4f3d-804d-\
b7067ad7b5db"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"givenF3", "=", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symbolicProductOfSlopes", "=", 
   RowBox[{"productOfSlopes", "/.", "givenF3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "symbolicProductOfSlopes", "]"}]}], "Input",
 CellChangeTimes->{{3.8503264870771027`*^9, 3.850326495612938*^9}, 
   3.850326578750822*^9, {3.850331379886306*^9, 3.850331380428259*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"64a65b6a-6a25-4096-bdb3-1c15f7c598fd"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{
  3.850326505300095*^9, 3.8503265799627*^9, 3.850331297467287*^9, 
   3.850331381854508*^9, 3.850367476873391*^9, 3.850373572186325*^9, 
   3.850382881387603*^9, 3.850391985081602*^9, {3.851077049805987*^9, 
   3.851077070878286*^9}, 3.851264919536508*^9, 3.851268125306535*^9, 
   3.851268549567277*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"72b44ae8-1455-4086-912f-801d5ea98986"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Theorem 5.35: if the center is X(151), then FGHI is equidiagonal\
\>", "Subsection",
 CellChangeTimes->{{3.8503749575296717`*^9, 3.8503750118242064`*^9}, {
  3.851265390690812*^9, 
  3.851265399898448*^9}},ExpressionUUID->"192f5fdb-dcbf-4271-b8ea-\
12d18778659d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "the", " ", "lengths", " ", "of", " ", "the", " ", 
    "diagonals", " ", "of", " ", "quadrilateral", " ", "FGHI"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lenFH", "=", 
     RowBox[{"dist", "[", 
      RowBox[{"sF", ",", "sH"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lenGI", "=", 
     RowBox[{"dist", "[", 
      RowBox[{"sG", ",", "sI"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8503753047536707`*^9, 3.850375317345728*^9}, {
  3.85037534957097*^9, 3.850375364507098*^9}, {3.850375510394163*^9, 
  3.850375522473875*^9}, {3.850375561562639*^9, 3.850375587370152*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"3dabcd7b-7286-4d88-9e0a-4b91a1fa5451"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Get", " ", "the", " ", "center", " ", "function", " ", "for", " ", "X", 
    RowBox[{"(", "151", ")"}], " ", "from", " ", "ETC"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"givenF", "=", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", 
     RowBox[{"b", " ", "c", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", "^", "12"}], "+", 
        RowBox[{
         RowBox[{"a", "^", "11"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", "c"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"a", "^", "10"}], " ", "b", " ", "c"}], "+", 
        RowBox[{
         RowBox[{"a", "^", "9"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"b", "^", "3"}]}], "-", 
           RowBox[{
            RowBox[{"b", "^", "2"}], " ", "c"}], "-", 
           RowBox[{"b", " ", 
            RowBox[{"c", "^", "2"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"c", "^", "3"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"a", "^", "8"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"b", "^", "4"}]}], "+", 
           RowBox[{
            RowBox[{"b", "^", "3"}], " ", "c"}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"c", "^", "3"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"c", "^", "4"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"a", "^", "7"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            RowBox[{"b", "^", "5"}]}], "+", 
           RowBox[{
            RowBox[{"b", "^", "4"}], " ", "c"}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"b", "^", "3"}], " ", 
            RowBox[{"c", "^", "2"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"b", "^", "2"}], " ", 
            RowBox[{"c", "^", "3"}]}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"c", "^", "4"}]}], "+", 
           RowBox[{"7", " ", 
            RowBox[{"c", "^", "5"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"a", "^", "6"}], " ", "b", " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", "^", "4"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"b", "^", "3"}], " ", "c"}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"b", "^", "2"}], " ", 
            RowBox[{"c", "^", "2"}]}], "-", 
           RowBox[{"2", " ", "b", " ", 
            RowBox[{"c", "^", "3"}]}], "+", 
           RowBox[{"c", "^", "4"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"a", "^", "5"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            RowBox[{"b", "^", "7"}]}], "+", 
           RowBox[{
            RowBox[{"b", "^", "6"}], " ", "c"}], "-", 
           RowBox[{"5", " ", 
            RowBox[{"b", "^", "5"}], " ", 
            RowBox[{"c", "^", "2"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"b", "^", "4"}], " ", 
            RowBox[{"c", "^", "3"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"b", "^", "3"}], " ", 
            RowBox[{"c", "^", "4"}]}], "-", 
           RowBox[{"5", " ", 
            RowBox[{"b", "^", "2"}], " ", 
            RowBox[{"c", "^", "5"}]}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"c", "^", "6"}]}], "+", 
           RowBox[{"7", " ", 
            RowBox[{"c", "^", "7"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"a", "^", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"b", "^", "8"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"b", "^", "7"}], " ", "c"}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"b", "^", "6"}], " ", 
            RowBox[{"c", "^", "2"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"b", "^", "5"}], " ", 
            RowBox[{"c", "^", "3"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"b", "^", "4"}], " ", 
            RowBox[{"c", "^", "4"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"b", "^", "3"}], " ", 
            RowBox[{"c", "^", "5"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"b", "^", "2"}], " ", 
            RowBox[{"c", "^", "6"}]}], "+", 
           RowBox[{"2", " ", "b", " ", 
            RowBox[{"c", "^", "7"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"c", "^", "8"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"a", "^", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"b", "^", "9"}]}], "-", 
           RowBox[{
            RowBox[{"b", "^", "8"}], " ", "c"}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"b", "^", "6"}], " ", 
            RowBox[{"c", "^", "3"}]}], "-", 
           RowBox[{"10", " ", 
            RowBox[{"b", "^", "5"}], " ", 
            RowBox[{"c", "^", "4"}]}], "-", 
           RowBox[{"10", " ", 
            RowBox[{"b", "^", "4"}], " ", 
            RowBox[{"c", "^", "5"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"b", "^", "3"}], " ", 
            RowBox[{"c", "^", "6"}]}], "-", 
           RowBox[{"b", " ", 
            RowBox[{"c", "^", "8"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"c", "^", "9"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"a", "^", "2"}], " ", "b", " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", "^", "8"}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"b", "^", "7"}], " ", "c"}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"b", "^", "6"}], " ", 
            RowBox[{"c", "^", "2"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"b", "^", "5"}], " ", 
            RowBox[{"c", "^", "3"}]}], "+", 
           RowBox[{"22", " ", 
            RowBox[{"b", "^", "4"}], " ", 
            RowBox[{"c", "^", "4"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"b", "^", "3"}], " ", 
            RowBox[{"c", "^", "5"}]}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"b", "^", "2"}], " ", 
            RowBox[{"c", "^", "6"}]}], "-", 
           RowBox[{"4", " ", "b", " ", 
            RowBox[{"c", "^", "7"}]}], "+", 
           RowBox[{"c", "^", "8"}]}], ")"}]}], "-", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", "^", "11"}], "+", 
           RowBox[{
            RowBox[{"b", "^", "10"}], " ", "c"}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"b", "^", "9"}], " ", 
            RowBox[{"c", "^", "2"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"b", "^", "8"}], " ", 
            RowBox[{"c", "^", "3"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"b", "^", "7"}], " ", 
            RowBox[{"c", "^", "4"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"b", "^", "6"}], " ", 
            RowBox[{"c", "^", "5"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"b", "^", "5"}], " ", 
            RowBox[{"c", "^", "6"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"b", "^", "4"}], " ", 
            RowBox[{"c", "^", "7"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"b", "^", "3"}], " ", 
            RowBox[{"c", "^", "8"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"b", "^", "2"}], " ", 
            RowBox[{"c", "^", "9"}]}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"c", "^", "10"}]}], "+", 
           RowBox[{"c", "^", "11"}]}], ")"}]}], "-", 
        RowBox[{"b", "^", "12"}], "-", 
        RowBox[{
         RowBox[{"b", "^", "11"}], " ", "c"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"b", "^", "10"}], " ", 
         RowBox[{"c", "^", "2"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"b", "^", "9"}], " ", 
         RowBox[{"c", "^", "3"}]}], "-", 
        RowBox[{"7", " ", 
         RowBox[{"b", "^", "8"}], " ", 
         RowBox[{"c", "^", "4"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"b", "^", "7"}], " ", 
         RowBox[{"c", "^", "5"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"b", "^", "6"}], " ", 
         RowBox[{"c", "^", "6"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"b", "^", "5"}], " ", 
         RowBox[{"c", "^", "7"}]}], "-", 
        RowBox[{"7", " ", 
         RowBox[{"b", "^", "4"}], " ", 
         RowBox[{"c", "^", "8"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"b", "^", "3"}], " ", 
         RowBox[{"c", "^", "9"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"b", "^", "2"}], " ", 
         RowBox[{"c", "^", "10"}]}], "-", 
        RowBox[{"b", " ", 
         RowBox[{"c", "^", "11"}]}], "-", 
        RowBox[{"c", "^", "12"}]}], ")"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.850375388121984*^9, 3.850375424955517*^9}, 
   3.850376565168343*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"a10531a8-4c9b-4fea-a781-1ee72483bc55"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"FGHI", " ", "is", " ", "equidiagonal", " ", "if", " ", "FH"}], 
   "=", 
   RowBox[{
    RowBox[{"GI", " ", "or", " ", "equivalently", " ", 
     RowBox[{"FH", "^", "2"}]}], "=", 
    RowBox[{"GI", "^", "2"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.850375446643217*^9, 3.850375485369809*^9}, {
  3.8503756624584103`*^9, 3.8503757117064953`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"36ce98ad-cd9e-426f-9389-243e6797726d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"symbolicDif", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"lenFH", "^", "2"}], "-", 
     RowBox[{"lenGI", "^", "2"}]}], "/.", "givenF"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"symbolicDif", ",", 
    RowBox[{"TimeConstraint", "\[Rule]", "1"}]}], "]"}], "//", 
  "Quiet"}]}], "Input",
 CellChangeTimes->{{3.8503757689951277`*^9, 3.8503757947902107`*^9}, 
   3.8503760517732763`*^9, 3.850376091845244*^9, {3.850380999652454*^9, 
   3.85038100433988*^9}, {3.850381041653077*^9, 3.8503810438916388`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"231127d0-9944-4960-ba74-0ee74ff9d6ad"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.850375844303219*^9, {3.850376088089755*^9, 3.850376095069427*^9}, 
   3.850376638853696*^9, {3.850381021436108*^9, 3.8503810451625757`*^9}, 
   3.85038288961812*^9, 3.850382939896657*^9, 3.8503919931988792`*^9, {
   3.8510770577205772`*^9, 3.851077077837825*^9}, 3.8512649241366253`*^9, 
   3.851268129842325*^9, 3.8512685542476063`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"db8e023c-baf7-479c-9e77-1ad74af347b6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Theorem 5.36: if the center is X(6), then FGHI is cyclic", "Subsection",
 CellChangeTimes->{{3.8503749575296717`*^9, 3.8503750118242064`*^9}, {
   3.85038368170011*^9, 3.850383685612054*^9}, {3.8512654670589867`*^9, 
   3.851265474418703*^9}, 
   3.851265585875127*^9},ExpressionUUID->"deb3417f-1391-40c9-838b-\
9982ece4fe00"],

Cell["\<\
Let P be the intersection of FH and GI.
Then FGHI will be cyclic if PF*PH=PG*PI.\
\>", "Text",
 CellChangeTimes->{{3.850383694942358*^9, 3.850383758140072*^9}, 
   3.850388568843919*^9},ExpressionUUID->"ca43bcfc-1b5f-47e9-baf5-\
1f597b91d86a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"givenF", "=", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", "a"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sF", ",", "sH"}], "}"}], "/.", "givenF"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sG", ",", "sI"}], "}"}], "/.", "givenF"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"gP", "=", 
  RowBox[{
   RowBox[{"pointOfIntersectionOfLines", "[", 
    RowBox[{"p1", ",", "p2"}], "]"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.850383777934346*^9, 3.850383843062056*^9}, {
   3.8503838765015697`*^9, 3.8503839388687153`*^9}, 3.850383991758665*^9, 
   3.850384263247272*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"3b57d3c0-3a01-4765-bd80-6182f4b77fdb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["ay", "2"], " ", "bx", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "bx"}], ")"}], " ", 
     SuperscriptBox["cy", "2"]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["bx", "2"], " ", 
        SuperscriptBox["cy", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["ay", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["cy", "2"], "+", 
          RowBox[{
           SuperscriptBox["bx", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["cy", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"ay", " ", 
     SuperscriptBox["bx", "2"], " ", "cy", " ", 
     RowBox[{"(", 
      RowBox[{"ay", "+", "cy"}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["bx", "2"], " ", 
        SuperscriptBox["cy", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["ay", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["cy", "2"], "+", 
          RowBox[{
           SuperscriptBox["bx", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["cy", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.850383825072455*^9, {3.850383929471216*^9, 3.85038393997548*^9}, 
   3.85038399287724*^9, 3.850384263919498*^9, 3.850387625884363*^9, 
   3.850391993266129*^9, {3.85107705780164*^9, 3.8510770778897943`*^9}, 
   3.851264924203801*^9, 3.851268129901209*^9, 3.851268554337593*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"1dd2831a-d1f2-4f8b-a19b-20d0e663d20b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gF", "=", 
   RowBox[{"sF", "/.", "givenF"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gG", "=", 
   RowBox[{"sG", "/.", "givenF"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gH", "=", 
   RowBox[{"sH", "/.", "givenF"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gI", "=", 
   RowBox[{"sI", "/.", "givenF"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenPF", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"gP", ",", "gF"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenPG", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"gP", ",", "gG"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenPH", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"gP", ",", "gH"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenPI", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"gP", ",", "gI"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prod1", "=", 
   RowBox[{
    RowBox[{"lenPF", "^", "2"}], "*", 
    RowBox[{"lenPH", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prod2", "=", 
   RowBox[{
    RowBox[{"lenPG", "^", "2"}], "*", 
    RowBox[{"lenPI", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"prod1", "-", "prod2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.850383964543879*^9, 3.850383965069236*^9}, {
  3.850383996189036*^9, 3.850384123069797*^9}, {3.850384172023942*^9, 
  3.850384354591378*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"3fc84274-b0b3-4479-a898-6799ee165b00"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8503843555314827`*^9, 3.850387630600873*^9, 3.8503919933585443`*^9, {
   3.851077058065201*^9, 3.8510770778966208`*^9}, 3.851264924466927*^9, 
   3.851268130167725*^9, 3.851268554620891*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"3cbd4729-f002-47a4-8c0d-5bd294be7a00"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["gP"], "Input",
 CellChangeTimes->{{3.850387633234809*^9, 3.8503876488339233`*^9}, 
   3.85038803737926*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"0caac5cb-3658-4376-b9f6-54099e8141b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["ay", "2"], " ", "bx", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "bx"}], ")"}], " ", 
     SuperscriptBox["cy", "2"]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["bx", "2"], " ", 
        SuperscriptBox["cy", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["ay", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["cy", "2"], "+", 
          RowBox[{
           SuperscriptBox["bx", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["cy", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"ay", " ", 
     SuperscriptBox["bx", "2"], " ", "cy", " ", 
     RowBox[{"(", 
      RowBox[{"ay", "+", "cy"}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["bx", "2"], " ", 
        SuperscriptBox["cy", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["ay", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["cy", "2"], "+", 
          RowBox[{
           SuperscriptBox["bx", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["cy", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.850387634972534*^9, 3.850387649309044*^9}, 
   3.850388038360695*^9, 3.850391993365684*^9, {3.851077058071968*^9, 
   3.8510770779306107`*^9}, 3.85126492447379*^9, 3.851268130174666*^9, 
   3.851268554627617*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"a5125932-f694-4317-8591-97bf203d597a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Theorem 5.37: if the center is k Cos[A]+Sin[A](Tan[A]+Tan[B]+Tan[C]), then \
FGHI is cyclic\
\>", "Subsection",
 CellChangeTimes->{{3.8503749575296717`*^9, 3.8503750118242064`*^9}, {
  3.85038368170011*^9, 3.850383685612054*^9}, {3.8512654670589867`*^9, 
  3.851265474418703*^9}, {3.851265578819463*^9, 3.8512655952431087`*^9}, {
  3.851266104976555*^9, 
  3.8512661090446444`*^9}},ExpressionUUID->"d52d2e33-a473-41d4-a9a9-\
ff584660e09e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"abcFn", "=", 
  RowBox[{"convertToABC", "[", 
   RowBox[{
    RowBox[{"k", " ", 
     RowBox[{"Cos", "[", "A", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sin", "[", "A", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tan", "[", "A", "]"}], "+", 
       RowBox[{"Tan", "[", "B", "]"}], "+", 
       RowBox[{"Tan", "[", "C", "]"}]}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.851265747651463*^9, 3.851265774325132*^9}, {
  3.8512658988773003`*^9, 3.8512659228515673`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"1e756ef6-dc67-4fe4-9132-21c2b2f2abc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], "-", 
        SuperscriptBox["c", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       SuperscriptBox["c", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "k"}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["a", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       SuperscriptBox["c", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "k"}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["b", "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["c", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "k"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], "-", 
        SuperscriptBox["c", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["c", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "k"}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2", " ", "b", " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "+", 
      SuperscriptBox["b", "2"], "-", 
      SuperscriptBox["c", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["b", "2"], "-", 
      SuperscriptBox["c", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], "+", 
      SuperscriptBox["b", "2"], "+", 
      SuperscriptBox["c", "2"]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8512657656083193`*^9, 3.851265775589469*^9}, 
   3.851265831702639*^9, 3.8512659239970493`*^9, 3.851268130228077*^9, 
   3.851268554683247*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"eb7d1d05-2cab-43b7-bfcf-2756146fbffb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"abcFn", "=", 
  RowBox[{"a", "*", 
   RowBox[{"Numerator", "[", "abcFn", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.851265788907606*^9, 3.851265801515279*^9}, {
  3.851265946245282*^9, 3.851265961076323*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"65db897a-87a3-4e3d-87ca-8abd731c2ad0"],

Cell[BoxData[
 RowBox[{"a", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], "-", 
        SuperscriptBox["c", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       SuperscriptBox["c", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "k"}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["a", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       SuperscriptBox["c", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "k"}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["b", "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["c", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "k"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], "-", 
        SuperscriptBox["c", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["c", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "k"}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.851265802562842*^9, 3.8512658348370657`*^9}, 
   3.851265966880365*^9, 3.851268130235327*^9, 3.851268554690401*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"3667574d-3d76-49c5-a191-87079223e08e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{"abcFn", ",", "k", ",", "Factor"}], "]"}]], "Input",
 CellChangeTimes->{{3.851265973660336*^9, 3.851265984515848*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"cf2c93b3-fab3-4751-9333-48565112230d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "a"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", "-", "b", "-", "c"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}], "-", 
  RowBox[{"a", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "-", 
      SuperscriptBox["b", "2"], "-", 
      SuperscriptBox["c", "2"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     SuperscriptBox["b", "2"], "-", 
     SuperscriptBox["c", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "-", 
     SuperscriptBox["b", "2"], "+", 
     SuperscriptBox["c", "2"]}], ")"}], " ", "k"}]}]], "Output",
 CellChangeTimes->{3.851265985424947*^9, 3.85126813025774*^9, 
  3.851268554727564*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"4bc24384-225e-42ff-b45e-8dbec3612d19"]
}, Open  ]],

Cell["\<\
Let P be the intersection of FH and GI.
Then FGHI will be cyclic if PF*PH=PG*PI.\
\>", "Text",
 CellChangeTimes->{{3.850383694942358*^9, 3.850383758140072*^9}, 
   3.850388568843919*^9},ExpressionUUID->"0f2e5b44-5fea-439b-a5a2-\
c01d8deef252"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"givenF", "=", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", "abcFn"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sF", ",", "sH"}], "}"}], "/.", "givenF"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sG", ",", "sI"}], "}"}], "/.", "givenF"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"gP", "=", 
  RowBox[{
   RowBox[{"pointOfIntersectionOfLines", "[", 
    RowBox[{"p1", ",", "p2"}], "]"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.850383777934346*^9, 3.850383843062056*^9}, {
   3.8503838765015697`*^9, 3.8503839388687153`*^9}, 3.850383991758665*^9, 
   3.850384263247272*^9, 3.851265812687378*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"820ee153-4da0-4840-bdfd-f6c760c5c3b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["ay", "2"], " ", "bx", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "bx"}], ")"}], " ", 
     SuperscriptBox["cy", "2"]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["bx", "2"], " ", 
        SuperscriptBox["cy", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["ay", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["cy", "2"], "+", 
          RowBox[{
           SuperscriptBox["bx", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["cy", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"ay", " ", 
     SuperscriptBox["bx", "2"], " ", "cy", " ", 
     RowBox[{"(", 
      RowBox[{"ay", "+", "cy"}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["bx", "2"], " ", 
        SuperscriptBox["cy", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["ay", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["cy", "2"], "+", 
          RowBox[{
           SuperscriptBox["bx", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["cy", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.850383825072455*^9, {3.850383929471216*^9, 3.85038393997548*^9}, 
   3.85038399287724*^9, 3.850384263919498*^9, 3.850387625884363*^9, 
   3.850391993266129*^9, {3.85107705780164*^9, 3.8510770778897943`*^9}, 
   3.851264924203801*^9, {3.851265815069612*^9, 3.851265844150022*^9}, 
   3.851266065859565*^9, 3.8512681303723288`*^9, 3.8512685548464746`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"d70a32d9-bfd0-4fbc-b9c6-4696b66da362"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gF", "=", 
   RowBox[{"sF", "/.", "givenF"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gG", "=", 
   RowBox[{"sG", "/.", "givenF"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gH", "=", 
   RowBox[{"sH", "/.", "givenF"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gI", "=", 
   RowBox[{"sI", "/.", "givenF"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenPF", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"gP", ",", "gF"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenPG", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"gP", ",", "gG"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenPH", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"gP", ",", "gH"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenPI", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"gP", ",", "gI"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prod1", "=", 
   RowBox[{
    RowBox[{"lenPF", "^", "2"}], "*", 
    RowBox[{"lenPH", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prod2", "=", 
   RowBox[{
    RowBox[{"lenPG", "^", "2"}], "*", 
    RowBox[{"lenPI", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"prod1", "-", "prod2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.850383964543879*^9, 3.850383965069236*^9}, {
  3.850383996189036*^9, 3.850384123069797*^9}, {3.850384172023942*^9, 
  3.850384354591378*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"63ff9faa-88a9-4606-93c5-2a89c8afa9ab"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8503843555314827`*^9, 3.850387630600873*^9, 3.8503919933585443`*^9, {
   3.851077058065201*^9, 3.8510770778966208`*^9}, 3.851264924466927*^9, 
   3.851265855739558*^9, 3.851266031620708*^9, 3.851266073176914*^9, 
   3.8512681304891787`*^9, 3.851268554987822*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"30f6796b-cd38-4fcd-a0dc-929426091e13"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Theorem 5.38: if the center is Cos[A]+k Cos[B]Cos[C], then FGHI is cyclic\
\>", "Subsection",
 CellChangeTimes->{{3.8503749575296717`*^9, 3.8503750118242064`*^9}, {
  3.85038368170011*^9, 3.850383685612054*^9}, {3.8512654670589867`*^9, 
  3.851265474418703*^9}, {3.851265578819463*^9, 3.8512655952431087`*^9}, {
  3.851266104976555*^9, 3.8512661090446444`*^9}, {3.851266192997129*^9, 
  3.851266211452551*^9}},ExpressionUUID->"bae6a17f-22b5-4e10-958b-\
3d48f1a42e35"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"abcFn", "=", 
  RowBox[{"convertToABC", "[", 
   RowBox[{
    RowBox[{"Cos", "[", "A", "]"}], "+", 
    RowBox[{"k", " ", 
     RowBox[{"Cos", "[", "B", "]"}], 
     RowBox[{"Cos", "[", "C", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.851265747651463*^9, 3.851265774325132*^9}, {
   3.8512658988773003`*^9, 3.8512659228515673`*^9}, 3.8512662243057423`*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"3450c249-c06c-445e-971d-c4f69b4151f7"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", 
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["b", "2"], "+", 
      SuperscriptBox["c", "2"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["a", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "k"}], ")"}]}], "-", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "-", 
       SuperscriptBox["c", "2"]}], ")"}], "2"], " ", "k"}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "2"], " ", "b", " ", "c"}]]], "Output",
 CellChangeTimes->{{3.8512657656083193`*^9, 3.851265775589469*^9}, 
   3.851265831702639*^9, 3.8512659239970493`*^9, 3.851266226244246*^9, 
   3.8512681305120573`*^9, 3.851268554996234*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"642a3a4e-d7f7-4d0f-b7b2-e743544e4cc7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"abcFn", "=", 
  RowBox[{"abcFn", "*", "4", 
   RowBox[{"a", "^", "2"}], 
   RowBox[{"b", "^", "2"}], 
   RowBox[{"c", "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.851265788907606*^9, 3.851265801515279*^9}, {
  3.851265946245282*^9, 3.851265961076323*^9}, {3.851266235992988*^9, 
  3.8512662431728983`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"bc6e3978-3380-44e4-8d8d-ad89de844298"],

Cell[BoxData[
 RowBox[{"b", " ", "c", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       SuperscriptBox["c", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["a", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "k"}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], "-", 
        SuperscriptBox["c", "2"]}], ")"}], "2"], " ", "k"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.851265802562842*^9, 3.8512658348370657`*^9}, 
   3.851265966880365*^9, 3.851266244147423*^9, 3.8512681305192842`*^9, 
   3.851268555033896*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"ebd00705-469a-469f-82cf-6396b04e7f50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{"abcFn", ",", "k", ",", "Factor"}], "]"}]], "Input",
 CellChangeTimes->{{3.851265973660336*^9, 3.851265984515848*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"007e86a3-3878-4643-a8be-0fb71b5069e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["a", "2"]}], "+", 
     SuperscriptBox["b", "2"], "+", 
     SuperscriptBox["c", "2"]}], ")"}]}], "-", 
  RowBox[{"b", " ", "c", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["a", "2"]}], "+", 
     SuperscriptBox["b", "2"], "-", 
     SuperscriptBox["c", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     SuperscriptBox["b", "2"], "-", 
     SuperscriptBox["c", "2"]}], ")"}], " ", "k"}]}]], "Output",
 CellChangeTimes->{3.851265985424947*^9, 3.8512662524117126`*^9, 
  3.851268130542102*^9, 3.8512685550411987`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"501a948f-f62b-469c-b014-a387ac64338a"]
}, Open  ]],

Cell["\<\
Let P be the intersection of FH and GI.
Then FGHI will be cyclic if PF*PH=PG*PI.\
\>", "Text",
 CellChangeTimes->{{3.850383694942358*^9, 3.850383758140072*^9}, 
   3.850388568843919*^9},ExpressionUUID->"8c5bb719-90e9-4ba5-99f2-\
8ab03f57801e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"givenF", "=", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", "abcFn"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sF", ",", "sH"}], "}"}], "/.", "givenF"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sG", ",", "sI"}], "}"}], "/.", "givenF"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"gP", "=", 
  RowBox[{
   RowBox[{"pointOfIntersectionOfLines", "[", 
    RowBox[{"p1", ",", "p2"}], "]"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.850383777934346*^9, 3.850383843062056*^9}, {
   3.8503838765015697`*^9, 3.8503839388687153`*^9}, 3.850383991758665*^9, 
   3.850384263247272*^9, 3.851265812687378*^9},
 CellLabel->
  "In[110]:=",ExpressionUUID->"bc8a1524-02d9-4898-a908-c66812042899"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "+", "bx"}], 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", "k"}]}]], ",", 
   FractionBox[
    RowBox[{"ay", "+", "cy"}], 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", "k"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.850383825072455*^9, {3.850383929471216*^9, 3.85038393997548*^9}, 
   3.85038399287724*^9, 3.850384263919498*^9, 3.850387625884363*^9, 
   3.850391993266129*^9, {3.85107705780164*^9, 3.8510770778897943`*^9}, 
   3.851264924203801*^9, {3.851265815069612*^9, 3.851265844150022*^9}, 
   3.851266065859565*^9, 3.8512662581053762`*^9, 3.851268130775455*^9, 
   3.851268555278022*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"6eb6b919-306f-4980-bb9c-14671ad0dcc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gF", "=", 
   RowBox[{"sF", "/.", "givenF"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gG", "=", 
   RowBox[{"sG", "/.", "givenF"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gH", "=", 
   RowBox[{"sH", "/.", "givenF"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gI", "=", 
   RowBox[{"sI", "/.", "givenF"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenPF", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"gP", ",", "gF"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenPG", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"gP", ",", "gG"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenPH", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"gP", ",", "gH"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenPI", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"gP", ",", "gI"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prod1", "=", 
   RowBox[{
    RowBox[{"lenPF", "^", "2"}], "*", 
    RowBox[{"lenPH", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prod2", "=", 
   RowBox[{
    RowBox[{"lenPG", "^", "2"}], "*", 
    RowBox[{"lenPI", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"prod1", "-", "prod2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.850383964543879*^9, 3.850383965069236*^9}, {
  3.850383996189036*^9, 3.850384123069797*^9}, {3.850384172023942*^9, 
  3.850384354591378*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"0c0514c3-8ae5-4084-b513-d78d13655646"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8503843555314827`*^9, 3.850387630600873*^9, 3.8503919933585443`*^9, {
   3.851077058065201*^9, 3.8510770778966208`*^9}, 3.851264924466927*^9, 
   3.851265855739558*^9, 3.851266031620708*^9, 3.851266073176914*^9, 
   3.8512662647407722`*^9, 3.8512681308560867`*^9, 3.851268555403654*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"a0a296b5-6ed9-4c04-b479-90d0b9d46a0e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Squares", "Subsection",
 CellChangeTimes->{{3.851268323561762*^9, 
  3.851268340702712*^9}},ExpressionUUID->"d1b23e91-6622-424a-8a61-\
85a911fac350"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"squareCondition", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bx", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"ay", "\[Rule]", "1"}], ",", 
     RowBox[{"cy", "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lenFG", "=", 
   RowBox[{"dist", "[", 
    RowBox[{"sF", ",", "sG"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8512683496215277`*^9, 3.851268379014991*^9}, 
   3.851268543165413*^9, {3.851268856991765*^9, 3.851268864102092*^9}, {
   3.851269003528013*^9, 3.8512690039935713`*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"03c85062-7029-4307-b182-c806db9ce06d"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Theorem 5.54: if the center is X(80), then FGHI is congruent to ABCD\
\>", "Subsection",
 CellChangeTimes->{{3.851268401124967*^9, 
  3.851268446580455*^9}},ExpressionUUID->"cefecce3-28f2-4f69-8973-\
3a3b42b410e9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"x80", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", 
       RowBox[{"Cos", "[", "A", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"abcFn", "=", 
  RowBox[{"convertToABC", "[", "x80", "]"}]}]}], "Input",
 CellChangeTimes->{3.851268715927099*^9},
 CellLabel->
  "In[203]:=",ExpressionUUID->"d2da9581-16f8-42f0-87b7-c900a34f91b3"],

Cell[BoxData[
 FractionBox[
  RowBox[{"b", " ", "c"}], 
  RowBox[{
   SuperscriptBox["a", "2"], "-", 
   SuperscriptBox["b", "2"], "+", 
   RowBox[{"b", " ", "c"}], "-", 
   SuperscriptBox["c", "2"]}]]], "Output",
 CellChangeTimes->{3.851268716723637*^9, 3.851269166244362*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"7c70addf-24b2-439d-9cfb-8eec287f28d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"givenF", "=", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", "abcFn"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "It", " ", "suffices", " ", "to", " ", "prove", " ", "that", " ", "FG"}], 
    "=", "AB"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"symbolicDif", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"lenFG", "^", "2"}], "-", 
      RowBox[{"lenAB", "^", "2"}]}], "/.", "squareCondition"}], "/.", 
    "givenF"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.8512684539651537`*^9, 3.851268473284645*^9}, {
   3.851268524405196*^9, 3.8512685249121237`*^9}, {3.851268590262463*^9, 
   3.851268610245308*^9}, {3.851268652856977*^9, 3.851268817829885*^9}, {
   3.851268883527667*^9, 3.851268893518667*^9}, {3.85126892935884*^9, 
   3.8512689387027607`*^9}, 3.851268999673636*^9, 3.851269163175712*^9},
 CellLabel->
  "In[205]:=",ExpressionUUID->"76f2625b-8e28-4257-86af-a61dc6933ea8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.85126878409191*^9, 3.851268795746092*^9}, 
   3.851268829011936*^9, 3.85126887212889*^9, 3.8512689451639977`*^9, 
   3.8512691700065937`*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"eefed3a3-2557-4487-8cb5-02fdf47d775c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Theorem 5.54: if the center is X(40), then FGHI is congruent to ABCD\
\>", "Subsection",
 CellChangeTimes->{{3.851268401124967*^9, 3.851268446580455*^9}, {
  3.851269027495118*^9, 
  3.8512690277665358`*^9}},ExpressionUUID->"c982a1f2-604b-4270-82fe-\
69d2f81e3697"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"x40", "=", 
   RowBox[{
    RowBox[{"Cos", "[", "B", "]"}], "+", 
    RowBox[{"Cos", "[", "C", "]"}], "-", 
    RowBox[{"Cos", "[", "A", "]"}], "-", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"abcFn", "=", 
  RowBox[{"convertToABC", "[", "x40", "]"}]}]}], "Input",
 CellChangeTimes->{
  3.851268715927099*^9, 3.851269034151973*^9, {3.8512690760290728`*^9, 
   3.851269085128784*^9}, {3.851269118208576*^9, 3.851269128206834*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"d8a24e04-af16-4ae4-b83d-3ed79cbfedd9"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["a", "3"], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"b", "+", "c"}], ")"}]}], "-", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"b", "+", "c"}], ")"}]}], "-", 
   RowBox[{"a", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"b", "+", "c"}], ")"}], "2"]}]}], 
  RowBox[{"2", " ", "a", " ", "b", " ", "c"}]]], "Output",
 CellChangeTimes->{
  3.851268716723637*^9, {3.851269080224305*^9, 3.8512690856534843`*^9}, 
   3.8512691300996532`*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"350558b7-b83a-417a-a9d0-6a90ed00267d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"givenF", "=", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", "abcFn"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "It", " ", "suffices", " ", "to", " ", "prove", " ", "that", " ", "FG"}], 
    "=", "AB"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"symbolicDif", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"lenFG", "^", "2"}], "-", 
      RowBox[{"lenAB", "^", "2"}]}], "/.", "squareCondition"}], "/.", 
    "givenF"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.8512684539651537`*^9, 3.851268473284645*^9}, {
   3.851268524405196*^9, 3.8512685249121237`*^9}, {3.851268590262463*^9, 
   3.851268610245308*^9}, {3.851268652856977*^9, 3.851268817829885*^9}, {
   3.851268883527667*^9, 3.851268893518667*^9}, {3.85126892935884*^9, 
   3.8512689387027607`*^9}, 3.851268999673636*^9, 3.851269145225132*^9},
 CellLabel->
  "In[201]:=",ExpressionUUID->"65b4c073-4af1-40ae-bdc9-cb35d954a859"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.85126878409191*^9, 3.851268795746092*^9}, 
   3.851268829011936*^9, 3.85126887212889*^9, 3.8512689451639977`*^9, {
   3.8512691364923286`*^9, 3.851269146270115*^9}},
 CellLabel->
  "Out[202]=",ExpressionUUID->"992f89f9-549d-40b3-9861-ce482f2dc43f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Theorem 5.54: if the center is X(84), then FGHI is congruent to ABCD\
\>", "Subsection",
 CellChangeTimes->{{3.851268401124967*^9, 3.851268446580455*^9}, {
  3.851269027495118*^9, 3.8512690277665358`*^9}, {3.8512691916557093`*^9, 
  3.851269192111144*^9}},ExpressionUUID->"6b158d4b-a1ad-48a1-8d06-\
927c8bf6e004"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"x84", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", "B", "]"}], "+", 
      RowBox[{"Cos", "[", "C", "]"}], "-", 
      RowBox[{"Cos", "[", "A", "]"}], "-", "1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"abcFn", "=", 
  RowBox[{"convertToABC", "[", "x84", "]"}]}]}], "Input",
 CellChangeTimes->{
  3.851268715927099*^9, 3.851269034151973*^9, {3.8512690760290728`*^9, 
   3.851269085128784*^9}, {3.851269118208576*^9, 3.851269128206834*^9}, {
   3.851269198472207*^9, 3.851269247424773*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"a5afea4f-9a34-46d1-94a2-05c0ed15d72d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "a", " ", "b", " ", "c"}], 
  RowBox[{
   SuperscriptBox["a", "3"], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"b", "+", "c"}], ")"}]}], "-", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"b", "+", "c"}], ")"}]}], "-", 
   RowBox[{"a", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"b", "+", "c"}], ")"}], "2"]}]}]]], "Output",
 CellChangeTimes->{
  3.851268716723637*^9, {3.851269080224305*^9, 3.8512690856534843`*^9}, 
   3.8512691300996532`*^9, {3.851269238568083*^9, 3.851269248714529*^9}},
 CellLabel->
  "Out[212]=",ExpressionUUID->"e880c009-5dda-4d3f-ab09-ad9f38ee2aa8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"givenF", "=", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", "abcFn"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "It", " ", "suffices", " ", "to", " ", "prove", " ", "that", " ", "FG"}], 
    "=", "AB"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"symbolicDif", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"lenFG", "^", "2"}], "-", 
      RowBox[{"lenAB", "^", "2"}]}], "/.", "squareCondition"}], "/.", 
    "givenF"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.8512684539651537`*^9, 3.851268473284645*^9}, {
   3.851268524405196*^9, 3.8512685249121237`*^9}, {3.851268590262463*^9, 
   3.851268610245308*^9}, {3.851268652856977*^9, 3.851268817829885*^9}, {
   3.851268883527667*^9, 3.851268893518667*^9}, {3.85126892935884*^9, 
   3.8512689387027607`*^9}, 3.851268999673636*^9, 3.851269145225132*^9},
 CellLabel->
  "In[213]:=",ExpressionUUID->"421c997c-2be8-4f33-83d1-0c37dadfd2de"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.85126878409191*^9, 3.851268795746092*^9}, 
   3.851268829011936*^9, 3.85126887212889*^9, 3.8512689451639977`*^9, {
   3.8512691364923286`*^9, 3.851269146270115*^9}, {3.8512692424302607`*^9, 
   3.851269253339622*^9}},
 CellLabel->
  "Out[214]=",ExpressionUUID->"fd8550d4-2348-4f7b-98f9-10f31ffd03f5"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Half Triangles", "Section",
 CellChangeTimes->{{3.850367662817922*^9, 3.850367681472711*^9}, {
  3.850392062358953*^9, 
  3.850392063214595*^9}},ExpressionUUID->"1bf555aa-1d24-4de9-8078-\
f38936dd20fa"],

Cell[CellGroupData[{

Cell["set up", "Subsection",
 CellChangeTimes->{{3.851077521384935*^9, 
  3.851077527365077*^9}},ExpressionUUID->"eeef88fc-30a6-4e9d-8171-\
8401d5d340bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Locate", " ", "the", " ", "points", " ", "E"}], ",", " ", "F", 
    ",", " ", "G", ",", " ", 
    RowBox[{
    "H", " ", "inside", " ", "the", " ", "half", " ", "triangles", " ", "to", 
     " ", "match", " ", "the", " ", "notation", " ", "in", " ", "the", " ", 
     "paper"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Note", " ", "that", " ", "we", " ", "are", " ", "no", " ", "longer", " ", 
    "using", " ", "E", " ", "to", " ", "name", " ", "the", " ", "diagonal", 
    " ", 
    RowBox[{"point", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lenAC", "=", 
     RowBox[{"dist", "[", 
      RowBox[{"Pa", ",", "Pc"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lenBD", "=", 
     RowBox[{"dist", "[", 
      RowBox[{"Pb", ",", "Pd"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tE", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"bary1", "*", "Pb"}], "+", 
         RowBox[{"bary2", "*", "Pc"}], "+", 
         RowBox[{"bary3", "*", "Pd"}]}], ")"}], "/", "barySum"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "lenCD"}], ",", 
        RowBox[{"b", "\[Rule]", "lenBD"}], ",", 
        RowBox[{"c", "\[Rule]", "lenBC"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tF", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"bary1", "*", "Pa"}], "+", 
         RowBox[{"bary2", "*", "Pc"}], "+", 
         RowBox[{"bary3", "*", "Pd"}]}], ")"}], "/", "barySum"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "lenCD"}], ",", 
        RowBox[{"b", "\[Rule]", "lenDA"}], ",", 
        RowBox[{"c", "\[Rule]", "lenAC"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tG", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"bary1", "*", "Pa"}], "+", 
         RowBox[{"bary2", "*", "Pb"}], "+", 
         RowBox[{"bary3", "*", "Pd"}]}], ")"}], "/", "barySum"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "lenBD"}], ",", 
        RowBox[{"b", "\[Rule]", "lenDA"}], ",", 
        RowBox[{"c", "\[Rule]", "lenAB"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tH", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"bary1", "*", "Pa"}], "+", 
         RowBox[{"bary2", "*", "Pb"}], "+", 
         RowBox[{"bary3", "*", "Pc"}]}], ")"}], "/", "barySum"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "lenBC"}], ",", 
        RowBox[{"b", "\[Rule]", "lenAC"}], ",", 
        RowBox[{"c", "\[Rule]", "lenAB"}]}], "}"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.85032008733659*^9, 3.85032008870809*^9}, {
   3.850321623729926*^9, 3.850321625533457*^9}, {3.850322159784513*^9, 
   3.850322160274661*^9}, 3.8503222039440517`*^9, {3.850392143960351*^9, 
   3.850392165903569*^9}, {3.850393888842619*^9, 3.850394017021467*^9}, {
   3.850394060525907*^9, 3.850394067797659*^9}, {3.8503941077339277`*^9, 
   3.850394246982943*^9}, {3.850394878417495*^9, 3.850394895560533*^9}, {
   3.850394928257715*^9, 3.8503949406404448`*^9}, {3.850394977289814*^9, 
   3.8503950294649343`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"792aba18-16d8-4161-820d-df95ec9bc2ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Add", " ", "these", " ", "points", " ", "to", " ", "our", " ", 
    "illustrative", " ", "figure", " ", "using", " ", "a", " ", "simple", " ",
     "center", " ", "function"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"for", " ", "our", " ", "figure"}], ",", " ", 
    RowBox[{"use", " ", "the", " ", "symmedian", " ", "point"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "step", " ", "is", " ", "not", " ", "needed", " ", "for", " ",
     "the", " ", "proof"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"quadrilateral", "=", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", 
       RowBox[{"AbsolutePointSize", "[", "6", "]"}], ",", 
       "\[IndentingNewLine]", "Black", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Pa", ",", "Pb"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pb", ",", "Pc"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pc", ",", "Pd"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pd", ",", "Pa"}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", "Red", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Pa", ",", "Pc"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Pb", ",", "Pd"}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", "Black", ",", 
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{"Pa", ",", "Pb", ",", "Pc", ",", "Pd"}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", "Black", ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<A\>\"", ",", "Pa", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<B\>\"", ",", "Pb", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<C\>\"", ",", "Pc", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<D\>\"", ",", "Pd", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"quad", "=", 
     RowBox[{
      RowBox[{"Graphics", "[", "quadrilateral", "]"}], "/.", "figCoords"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"figF", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", "a"}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"symmedian", " ", "point"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pE", "=", 
     RowBox[{
      RowBox[{"tE", "/.", 
       RowBox[{"f", "\[Rule]", "figF"}]}], "/.", "figCoords"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pF", "=", 
     RowBox[{
      RowBox[{"tF", "/.", 
       RowBox[{"f", "\[Rule]", "figF"}]}], "/.", "figCoords"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pG", "=", 
     RowBox[{
      RowBox[{"tG", "/.", 
       RowBox[{"f", "\[Rule]", "figF"}]}], "/.", "figCoords"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pH", "=", 
     RowBox[{
      RowBox[{"tH", "/.", 
       RowBox[{"f", "\[Rule]", "figF"}]}], "/.", "figCoords"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"points", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{"pE", ",", "pF", ",", "pG", ",", "pH"}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<E\>\"", ",", "pE", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<F\>\"", ",", "pF", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3"}], ",", "0"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<G\>\"", ",", "pG", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{"\"\<H\>\"", ",", "pH", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
       "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lines", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"Blue", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"pE", ",", "pF"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pG", ",", "pH"}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", "Green", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"pE", ",", "pH"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pF", ",", "pG"}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", "Red", ",", "Dashed", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"pE", ",", "pG"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pF", ",", "pH"}], "}"}]}], "}"}], "]"}]}], 
       "\[IndentingNewLine]", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"quad", ",", "points", ",", "lines"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8503221721931343`*^9, 3.8503221940233994`*^9}, {
   3.850394280544249*^9, 3.850394378070765*^9}, {3.850394408958906*^9, 
   3.8503944541990356`*^9}, {3.850394585690234*^9, 3.850394604863515*^9}, {
   3.850394658249092*^9, 3.850394711201742*^9}, 3.8503950446981087`*^9, {
   3.850395075330172*^9, 3.850395144457006*^9}, {3.850396045525466*^9, 
   3.850396087741726*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"51663677-b119-4996-a82d-941aa201ce28"],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], AbsolutePointSize[6], Thickness[Large], 
    LineBox[NCache[{{{0, Rational[3, 5]}, {Rational[-1, 4], 0}}, {{
        Rational[-1, 4], 0}, {0, Rational[-1, 3]}}, {{0, Rational[-1, 3]}, {1,
         0}}, {{1, 0}, {0, Rational[3, 5]}}}, {{{
        0, 0.6}, {-0.25, 0}}, {{-0.25, 0}, {0, -0.3333333333333333}}, {{
        0, -0.3333333333333333}, {1, 0}}, {{1, 0}, {0, 0.6}}}]], 
    {RGBColor[1, 0, 0], 
     LineBox[NCache[{{{0, Rational[3, 5]}, {0, Rational[-1, 3]}}, {{
         Rational[-1, 4], 0}, {1, 0}}}, {{{0, 0.6}, {
         0, -0.3333333333333333}}, {{-0.25, 0}, {1, 0}}}]]}, 
    {GrayLevel[0], 
     PointBox[NCache[{{0, Rational[3, 5]}, {Rational[-1, 4], 0}, {
        0, Rational[-1, 3]}, {1, 0}}, {{0, 0.6}, {-0.25, 0}, {
        0, -0.3333333333333333}, {1, 0}}]]}, 
    {GrayLevel[0], 
     InsetBox["\<\"A\"\>", NCache[{0, Rational[3, 5]}, {0, 0.6}], {2, -1}], 
     InsetBox["\<\"B\"\>", NCache[{Rational[-1, 4], 0}, {-0.25, 0}], {2, 2}], 
     InsetBox["\<\"C\"\>", 
      NCache[{0, Rational[-1, 3]}, {0, -0.3333333333333333}], {-2, 2}], 
     InsetBox["\<\"D\"\>", {1, 0}, {-3, -1}]}}, {
    PointBox[NCache[{{Rational[-3, 82], Rational[-15, 82]}, {
       Rational[49, 188], Rational[3, 47]}, {
       Rational[11, 446], Rational[125, 446]}, {
       Rational[-392, 2641], 
        Rational[-66, 
         2641]}}, {{-0.036585365853658534`, -0.18292682926829268`}, {
      0.26063829787234044`, 0.06382978723404255}, {0.02466367713004484, 
      0.2802690582959641}, {-0.14842862552063613`, -0.024990533888678532`}}]],
     InsetBox["\<\"E\"\>", 
     NCache[{Rational[-3, 82], 
       Rational[-15, 
        82]}, {-0.036585365853658534`, -0.18292682926829268`}], {0, 2}], 
    InsetBox["\<\"F\"\>", 
     NCache[{Rational[49, 188], Rational[3, 47]}, {0.26063829787234044`, 
      0.06382978723404255}], {-3, 0}], 
    InsetBox["\<\"G\"\>", 
     NCache[{Rational[11, 446], Rational[125, 446]}, {0.02466367713004484, 
      0.2802690582959641}], {0, -1}], 
    InsetBox["\<\"H\"\>", 
     NCache[{Rational[-392, 2641], 
       Rational[-66, 
        2641]}, {-0.14842862552063613`, -0.024990533888678532`}], {2, 1}]}, {
    {RGBColor[0, 0, 1], 
     LineBox[NCache[{{{Rational[-3, 82], Rational[-15, 82]}, {
         Rational[49, 188], Rational[3, 47]}}, {{
         Rational[11, 446], Rational[125, 446]}, {
         Rational[-392, 2641], 
          Rational[-66, 
           2641]}}}, {{{-0.036585365853658534`, -0.18292682926829268`}, {
       0.26063829787234044`, 0.06382978723404255}}, {{0.02466367713004484, 
       0.2802690582959641}, {-0.14842862552063613`, \
-0.024990533888678532`}}}]]}, 
    {RGBColor[0, 1, 0], 
     LineBox[NCache[{{{Rational[-3, 82], Rational[-15, 82]}, {
         Rational[-392, 2641], Rational[-66, 2641]}}, {{
         Rational[49, 188], Rational[3, 47]}, {
         Rational[11, 446], Rational[
          125, 446]}}}, {{{-0.036585365853658534`, -0.18292682926829268`}, \
{-0.14842862552063613`, -0.024990533888678532`}}, {{0.26063829787234044`, 
       0.06382978723404255}, {0.02466367713004484, 0.2802690582959641}}}]]}, 
    {RGBColor[1, 0, 0], Dashing[{Small, Small}], 
     LineBox[NCache[{{{Rational[-3, 82], Rational[-15, 82]}, {
         Rational[11, 446], Rational[125, 446]}}, {{
         Rational[49, 188], Rational[3, 47]}, {
         Rational[-392, 2641], 
          Rational[-66, 
           2641]}}}, {{{-0.036585365853658534`, -0.18292682926829268`}, {
       0.02466367713004484, 0.2802690582959641}}, {{0.26063829787234044`, 
       0.06382978723404255}, {-0.14842862552063613`, \
-0.024990533888678532`}}}]]}}}]], "Output",
 CellChangeTimes->{
  3.850320392276561*^9, 3.850320472061535*^9, 3.85032143550299*^9, 
   3.850321506370639*^9, 3.85032163689233*^9, 3.850322233893065*^9, 
   3.850331289787881*^9, 3.850367476646245*^9, 3.8503735676052017`*^9, 
   3.850382876649686*^9, 3.850391980194425*^9, {3.850394457655387*^9, 
   3.850394486324997*^9}, 3.850394606205844*^9, {3.8503946590309067`*^9, 
   3.850394712267947*^9}, 3.850394901245038*^9, 3.8503949550896053`*^9, 
   3.850395003945455*^9, {3.850395035057262*^9, 3.850395045262629*^9}, {
   3.8503950787900248`*^9, 3.850395154857901*^9}, 3.850395273158082*^9, {
   3.850396066596531*^9, 3.850396088663239*^9}, {3.8510770581178923`*^9, 
   3.851077077973377*^9}, 3.8512649245132093`*^9, 3.85126813091313*^9, 
   3.8512685555023193`*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"a9b70bbb-ad9b-4454-ae47-13bf24713633"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "the", " ", "slopes", " ", "of", " ", "the", " ", 
    "diagonals"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"slopeFH", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tH", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", 
        RowBox[{"tF", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tH", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        RowBox[{"tF", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopeEG", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tE", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", 
        RowBox[{"tG", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tE", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        RowBox[{"tG", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"productOfSlopes", "=", 
     RowBox[{"slopeFH", "*", "slopeEG"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.850322639228096*^9, 3.850322697840695*^9}, {
  3.850322856962872*^9, 3.8503228590574636`*^9}, {3.850395203578001*^9, 
  3.850395260144888*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"57303260-3b64-487b-841f-7afa7407084d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Note", " ", "that", " ", "the", " ", "central", " ", "quadrilateral", " ",
     "is", " ", "not", " ", "necessarily", " ", "orthodiagonal"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"numericProductOfSlopes", "=", 
     RowBox[{
      RowBox[{"productOfSlopes", "/.", 
       RowBox[{"f", "->", "figF"}]}], "/.", "figCoords"}]}], ";"}], 
   "\[IndentingNewLine]", "numericProductOfSlopes"}]}]], "Input",
 CellChangeTimes->{{3.8503218384065027`*^9, 3.850321896488906*^9}, {
  3.850322408809058*^9, 3.850322432959783*^9}, {3.850322773434289*^9, 
  3.8503227935534153`*^9}, {3.850322829826659*^9, 3.850322830625092*^9}, {
  3.8503228710748*^9, 3.8503228844986687`*^9}, {3.850322965250971*^9, 
  3.850323001754963*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"294503a6-c302-41f1-9b86-cc946b67b353"],

Cell[BoxData[
 FractionBox["5445", "3316"]], "Output",
 CellChangeTimes->{
  3.85032288551582*^9, {3.850322998672515*^9, 3.8503230028240223`*^9}, 
   3.850331289827099*^9, 3.850367476685074*^9, 3.8503735676391172`*^9, 
   3.85038287668193*^9, 3.8503919802323713`*^9, {3.850395266397291*^9, 
   3.85039528088634*^9}, {3.851077058132536*^9, 3.8510770779871597`*^9}, 
   3.851264924540337*^9, 3.85126813094199*^9, 3.8512685555504103`*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"76844400-cdec-45f8-8a0a-1a67d3b346d6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Theorem 6.16: center function Cos[B]Cos[C]+kCos[A] implies EFGH is \
orthodiagonal\
\>", "Subsection",
 CellChangeTimes->{{3.850367720388095*^9, 3.8503677251030617`*^9}, {
   3.8503677897854433`*^9, 3.850367862617402*^9}, {3.8503953283452578`*^9, 
   3.850395336177104*^9}, 3.850396243740274*^9, {3.851266691422876*^9, 
   3.8512667032227373`*^9}},ExpressionUUID->"a999bf34-38d0-445f-b191-\
6f239af15e4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Now", " ", "use", " ", 
     RowBox[{"Cos", "[", "B", "]"}], 
     RowBox[{"Cos", "[", "C", "]"}]}], "+", 
    RowBox[{"k", " ", 
     RowBox[{"Cos", "[", "A", "]"}], " ", "as", " ", "the", " ", "center", 
     " ", "function"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"abcFn", "=", 
   RowBox[{"convertToABC", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", "B", "]"}], 
      RowBox[{"Cos", "[", "C", "]"}]}], "+", 
     RowBox[{"k", " ", 
      RowBox[{"Cos", "[", "A", "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8503222654156637`*^9, 3.8503222834478817`*^9}, {
   3.8503223259914837`*^9, 3.8503223435599127`*^9}, {3.850322379833313*^9, 
   3.850322381087789*^9}, {3.850323394964088*^9, 3.850323398555464*^9}, 
   3.850323453876525*^9, {3.8503234861406097`*^9, 3.850323508139471*^9}, {
   3.8503263581257544`*^9, 3.850326399061891*^9}, {3.8503678877426987`*^9, 
   3.850367900337617*^9}, {3.850395344634968*^9, 3.850395370241869*^9}, {
   3.850395465274781*^9, 3.8503955012669086`*^9}, {3.850395607447566*^9, 
   3.8503956139311543`*^9}, 3.850395696898078*^9, 3.850395728148027*^9},
 CellLabel->
  "In[148]:=",ExpressionUUID->"bc41c0cf-26b9-4fc2-aa49-a38e3de4909c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "-", 
       SuperscriptBox["c", "2"]}], ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["a", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "k"}]}], ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["b", "2"], "+", 
      SuperscriptBox["c", "2"]}], ")"}], " ", "k"}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "2"], " ", "b", " ", "c"}]]], "Output",
 CellChangeTimes->{
  3.8503956148584023`*^9, 3.8503956484863*^9, 3.850395698058226*^9, 
   3.8503957299550743`*^9, 3.850396119297983*^9, {3.8510770581421022`*^9, 
   3.851077077993759*^9}, 3.851264924549568*^9, 3.8512681309520197`*^9, 
   3.851268555592828*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"b06e3b6f-5b6b-4c9c-a6ac-ac0760b252f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"abcFn", "=", 
  RowBox[{"abcFn", "*", "4", "*", 
   RowBox[{"a", "^", "2"}], "*", 
   RowBox[{"b", "^", "2"}], "*", 
   RowBox[{"c", "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.850395520506577*^9, 3.85039554510585*^9}, {
  3.850395641859372*^9, 3.850395662218252*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"db13c463-4ab0-4630-a840-61e4fe2bea07"],

Cell[BoxData[
 RowBox[{"b", " ", "c", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], "-", 
        SuperscriptBox["c", "2"]}], ")"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "k"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       SuperscriptBox["c", "2"]}], ")"}], " ", "k"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.850395537924292*^9, 3.850395547909449*^9}, 
   3.850395618574678*^9, 3.850395663905307*^9, 3.850395701206102*^9, 
   3.850395733349463*^9, 3.850396123928252*^9, {3.851077058170907*^9, 
   3.851077078022666*^9}, 3.851264924571464*^9, 3.851268130975402*^9, 
   3.851268555599764*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"95d60543-72ef-4410-8b18-bb068ea0dfdd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"givenF10", "=", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", 
   "abcFn"}]}]], "Input",
 CellLabel->
  "In[150]:=",ExpressionUUID->"b20fb6e1-a15d-45ad-86ee-ec04f5419ebd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", 
  RowBox[{"b", " ", "c", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["b", "2"], "-", 
         SuperscriptBox["c", "2"]}], ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "k"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], "+", 
        SuperscriptBox["c", "2"]}], ")"}], " ", "k"}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{
  3.850395627081925*^9, 3.8503956682577972`*^9, 3.850395704104434*^9, 
   3.850395737561109*^9, 3.8503961270776863`*^9, {3.8510770581786413`*^9, 
   3.851077078029057*^9}, 3.851264924578529*^9, 3.851268130982407*^9, 
   3.851268555641159*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"cc667253-34e2-48f8-8702-79deb14964be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "EFGH", " ", "is", " ", "orthodiagonal", " ", "if", " ", "FH", " ", "is", 
    " ", "horizontal", " ", "and", " ", "EG", " ", "is", " ", "vertical"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{"slopeFH", "/.", "givenF10"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.850323023034013*^9, 3.850323035677452*^9}, {
   3.850323148350926*^9, 3.850323175043686*^9}, {3.850323360540249*^9, 
   3.8503233873471127`*^9}, 3.8503234824003973`*^9, 3.850326403437895*^9, {
   3.850367911371696*^9, 3.850367973041936*^9}, {3.850395378362175*^9, 
   3.8503954089394417`*^9}, {3.850395567267385*^9, 3.850395568937983*^9}, {
   3.850396158813326*^9, 3.8503961995797367`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"fe85beae-4d8d-4e32-93b7-68a541feeb71"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.850323036650879*^9, {3.85032314972884*^9, 3.850323176506872*^9}, 
   3.850323257956277*^9, 3.850323366640108*^9, 3.850323404489972*^9, 
   3.8503234589710207`*^9, {3.850323492773278*^9, 3.850323512456037*^9}, 
   3.850326207621525*^9, 3.850326240404155*^9, {3.850326363128134*^9, 
   3.8503264042689238`*^9}, 3.850331289877302*^9, 3.85036747676048*^9, 
   3.850370103180328*^9, 3.850373567678563*^9, 3.850382876725748*^9, 
   3.850391980281293*^9, 3.8503954101792316`*^9, 3.850395630645425*^9, 
   3.850395672109173*^9, 3.850395707236992*^9, 3.850396173879451*^9, {
   3.8510770582066803`*^9, 3.85107707805856*^9}, 3.851264924601404*^9, 
   3.851268131006206*^9, 3.851268555686858*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"359528da-ed91-4246-a908-861d5fc16839"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "slopeEG"}], ")"}], "/.", "givenF10"}], "]"}]], "Input",\

 CellChangeTimes->{
  3.850395805772977*^9, {3.850396209126482*^9, 3.8503962201276827`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"94d2dc86-3943-41dc-a295-bec545c57dc1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.850395776394073*^9, 3.850395807136022*^9, 3.850395838371851*^9, 
   3.8503962213394547`*^9, {3.851077058235406*^9, 3.851077078088965*^9}, 
   3.851264924623804*^9, 3.85126813102917*^9, 3.851268555700449*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"6b9cc840-916f-487b-806c-066a31508b53"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Equidiagonal Orthodiagonal Quadrilaterals", "Subsection",
 CellChangeTimes->{{3.8503972208171377`*^9, 
  3.8503972413269987`*^9}},ExpressionUUID->"fb8d3196-f17a-44f2-baea-\
df18afb8a593"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equidiagonalCondition", "=", 
   RowBox[{"cy", "\[Rule]", 
    RowBox[{"ay", "+", "bx", "-", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.850397310924724*^9, 3.850397324999784*^9}, {
  3.850397464296226*^9, 3.8503974730001793`*^9}, {3.85039823084452*^9, 
  3.8503982365869017`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"8d82821c-89af-406a-beff-c33dd57bdc2f"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Theorem 6.19: if the center is X(51), then EFGH is orthodiagonal and \
equidiagonal\
\>", "Subsection",
 CellChangeTimes->{{3.850367720388095*^9, 3.8503677251030617`*^9}, {
   3.8503677897854433`*^9, 3.850367862617402*^9}, {3.8503953283452578`*^9, 
   3.850395336177104*^9}, 3.850396243740274*^9, {3.8503972794235077`*^9, 
   3.850397297455221*^9}, {3.850398803284553*^9, 3.850398812412092*^9}, {
   3.851266909599285*^9, 
   3.851266927559298*^9}},ExpressionUUID->"aa60c6cb-06f4-4b10-a2d7-\
ffa71db94324"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "center", " ", "function", " ", "for", " ", "X", 
    RowBox[{"(", "51", ")"}], " ", "is", " ", 
    RowBox[{"a", "^", "2"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"B", "-", "C"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"abcFn", "=", 
   RowBox[{"convertToABC", "[", 
    RowBox[{
     RowBox[{"a", "^", "2"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"B", "-", "C"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8503222654156637`*^9, 3.8503222834478817`*^9}, {
   3.8503223259914837`*^9, 3.8503223435599127`*^9}, {3.850322379833313*^9, 
   3.850322381087789*^9}, {3.850323394964088*^9, 3.850323398555464*^9}, 
   3.850323453876525*^9, {3.8503234861406097`*^9, 3.850323508139471*^9}, {
   3.8503263581257544`*^9, 3.850326399061891*^9}, {3.8503678877426987`*^9, 
   3.850367900337617*^9}, {3.850395344634968*^9, 3.850395370241869*^9}, {
   3.850395465274781*^9, 3.8503955012669086`*^9}, {3.850395607447566*^9, 
   3.8503956139311543`*^9}, 3.850395696898078*^9, 3.850395728148027*^9, {
   3.8503974907292624`*^9, 3.850397543120285*^9}, {3.85039881954923*^9, 
   3.8503988575337257`*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"bfa6ba8a-fcec-4a03-bcf2-4853bb553aa2"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "-", 
       SuperscriptBox["c", "2"]}], ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["b", "2"], "+", 
      SuperscriptBox["c", "2"]}], ")"}]}]}], 
  RowBox[{"2", " ", "b", " ", "c"}]]], "Output",
 CellChangeTimes->{
  3.8503956148584023`*^9, 3.8503956484863*^9, 3.850395698058226*^9, 
   3.8503957299550743`*^9, 3.850396119297983*^9, 3.8503975473811913`*^9, 
   3.850397714335268*^9, 3.850398858319343*^9, {3.851077058826625*^9, 
   3.8510770781966257`*^9}, 3.851264925153824*^9, 3.851267809793486*^9, 
   3.8512681310594788`*^9, 3.85126855574748*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"24060242-91a4-4e2b-9997-6d845a870c58"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"abcFn", "=", 
  RowBox[{"abcFn", "*", "2", "*", "a", "*", "b", "*", "c"}]}]], "Input",
 CellChangeTimes->{{3.850395520506577*^9, 3.85039554510585*^9}, {
  3.850395641859372*^9, 3.850395662218252*^9}, {3.8503977233624077`*^9, 
  3.850397730713174*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"bd220b39-fc5b-4ad9-b0da-e0e5a8b02797"],

Cell[BoxData[
 RowBox[{"a", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], "-", 
        SuperscriptBox["c", "2"]}], ")"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       SuperscriptBox["c", "2"]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.850395537924292*^9, 3.850395547909449*^9}, 
   3.850395618574678*^9, 3.850395663905307*^9, 3.850395701206102*^9, 
   3.850395733349463*^9, 3.850396123928252*^9, 3.850397732390554*^9, 
   3.85039887238006*^9, {3.851077058833473*^9, 3.851077078206056*^9}, 
   3.851264925186079*^9, 3.851267813334586*^9, 3.851268131065999*^9, 
   3.851268555788437*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"842f904c-9c16-4ef8-9220-49dce09ccdf4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"givenF12", "=", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", 
   "abcFn"}]}]], "Input",
 CellChangeTimes->{3.8503977433376923`*^9, 3.850398888398138*^9},
 CellLabel->
  "In[156]:=",ExpressionUUID->"e5de7394-f872-4609-a0ea-885c76f0d8b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", 
  RowBox[{"a", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["b", "2"], "-", 
         SuperscriptBox["c", "2"]}], ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["b", "2"], "+", 
        SuperscriptBox["c", "2"]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.850395627081925*^9, 3.8503956682577972`*^9, 3.850395704104434*^9, 
   3.850395737561109*^9, 3.8503961270776863`*^9, 3.850397745769992*^9, {
   3.8503988772632713`*^9, 3.85039889353098*^9}, {3.851077058840418*^9, 
   3.8510770782382727`*^9}, 3.85126492520786*^9, 3.8512678172613564`*^9, 
   3.851268131089068*^9, 3.851268555795549*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"ddf10f4d-4f9f-4285-b05e-4e9f8bdc77d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "EFGH", " ", "is", " ", "orthodiagonal", " ", "if", " ", "the", " ", 
     "product", " ", "of", " ", "the", " ", "slopes", " ", "of", " ", "FH", 
     " ", "and", " ", "EG", " ", "is"}], " ", "-", "1"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"symbolicProductOfSlopes", "=", 
     RowBox[{
      RowBox[{"productOfSlopes", "/.", "equidiagonalCondition"}], "/.", 
      "givenF12"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "symbolicProductOfSlopes", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.850323023034013*^9, 3.850323035677452*^9}, {
   3.850323148350926*^9, 3.850323175043686*^9}, {3.850323360540249*^9, 
   3.8503233873471127`*^9}, 3.8503234824003973`*^9, 3.850326403437895*^9, {
   3.850367911371696*^9, 3.850367973041936*^9}, {3.850395378362175*^9, 
   3.8503954089394417`*^9}, {3.850395567267385*^9, 3.850395568937983*^9}, {
   3.850396158813326*^9, 3.8503961995797367`*^9}, {3.850397758841399*^9, 
   3.85039777208892*^9}, {3.850397812833973*^9, 3.8503978483858*^9}, {
   3.850398333716131*^9, 3.850398340930708*^9}, {3.850398553284445*^9, 
   3.850398584244698*^9}, 3.850398891036722*^9, {3.851267829126257*^9, 
   3.851267848435363*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"a5d075b8-8410-4d3e-a52c-cbda7213b40d"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{
  3.850323036650879*^9, {3.85032314972884*^9, 3.850323176506872*^9}, 
   3.850323257956277*^9, 3.850323366640108*^9, 3.850323404489972*^9, 
   3.8503234589710207`*^9, {3.850323492773278*^9, 3.850323512456037*^9}, 
   3.850326207621525*^9, 3.850326240404155*^9, {3.850326363128134*^9, 
   3.8503264042689238`*^9}, 3.850331289877302*^9, 3.85036747676048*^9, 
   3.850370103180328*^9, 3.850373567678563*^9, 3.850382876725748*^9, 
   3.850391980281293*^9, 3.8503954101792316`*^9, 3.850395630645425*^9, 
   3.850395672109173*^9, 3.850395707236992*^9, 3.850396173879451*^9, {
   3.850397823833192*^9, 3.850397851271137*^9}, 3.850398087754899*^9, 
   3.850398244950474*^9, 3.850398343002091*^9, 3.850398574551634*^9, 
   3.850398897091425*^9, {3.851077058870008*^9, 3.8510770782731857`*^9}, 
   3.8512649252191973`*^9, {3.851267832673641*^9, 3.851267855149425*^9}, 
   3.851268131112817*^9, 3.851268555836815*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"b928a57c-ac57-41b3-9360-238f2b34ee33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"EFGH", " ", "is", " ", "equidiagonal", " ", "if", " ", "EG"}], 
     "=", 
     RowBox[{"FH", " ", "or", " ", "equivalently"}]}], ",", " ", 
    RowBox[{
     RowBox[{"EG", "^", "2"}], "=", 
     RowBox[{"FH", "^", "2"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lenEG", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"dist", "[", 
        RowBox[{"tE", ",", "tG"}], "]"}], "/.", "equidiagonalCondition"}], "/.",
       "givenF12"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lenFH", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"dist", "[", 
        RowBox[{"tF", ",", "tH"}], "]"}], "/.", "equidiagonalCondition"}], "/.",
       "givenF12"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"lenEG", "^", "2"}], "-", 
     RowBox[{"lenFH", "^", "2"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.850398919596998*^9, 3.850398988660727*^9}, {
  3.850399020446682*^9, 3.8503990571654*^9}, {3.8503991051575623`*^9, 
  3.850399138125573*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"d280047b-64e3-49c2-b62c-fea5a228da3c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.850398989558436*^9, {3.8503990237646933`*^9, 3.850399031082075*^9}, 
   3.850399140084742*^9, {3.851077060549179*^9, 3.851077078281958*^9}, 
   3.851264926912079*^9, 3.8512678600692167`*^9, 3.8512681328118963`*^9, 
   3.851268557587061*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"a6f0f011-4174-4911-96e9-98c4716a0add"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Theorem 6.19: if the center is X(373), then EFGH is orthodiagonal and \
equidiagonal\
\>", "Subsection",
 CellChangeTimes->{{3.850367720388095*^9, 3.8503677251030617`*^9}, {
   3.8503677897854433`*^9, 3.850367862617402*^9}, {3.8503953283452578`*^9, 
   3.850395336177104*^9}, 3.850396243740274*^9, {3.8503972794235077`*^9, 
   3.850397297455221*^9}, {3.850398803284553*^9, 3.850398812412092*^9}, {
   3.851266909599285*^9, 3.851266927559298*^9}, {3.8512669972159557`*^9, 
   3.8512669977354403`*^9}},ExpressionUUID->"23de70e7-e610-48c1-8ab6-\
f706c7f3b7eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"givenF12", "=", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", 
   RowBox[{"a", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", "^", "4"}], "+", 
      RowBox[{"c", "^", "4"}], "-", 
      RowBox[{
       RowBox[{"a", "^", "2"}], 
       RowBox[{"b", "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"a", "^", "2"}], 
       RowBox[{"c", "^", "2"}]}], "-", 
      RowBox[{"6", 
       RowBox[{"b", "^", "2"}], 
       RowBox[{"c", "^", "2"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{3.8503977433376923`*^9, 3.850398888398138*^9, 
  3.851267082284671*^9},
 CellLabel->
  "In[162]:=",ExpressionUUID->"43c5f55e-0638-4b2a-8e71-e8cb3c6c9571"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", 
  RowBox[{"a", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], " ", 
      SuperscriptBox["b", "2"]}], "+", 
     SuperscriptBox["b", "4"], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["c", "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["c", "2"]}], "+", 
     SuperscriptBox["c", "4"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.850395627081925*^9, 3.8503956682577972`*^9, 3.850395704104434*^9, 
   3.850395737561109*^9, 3.8503961270776863`*^9, 3.850397745769992*^9, {
   3.8503988772632713`*^9, 3.85039889353098*^9}, {3.851077058840418*^9, 
   3.8510770782382727`*^9}, 3.85126492520786*^9, 3.851267096828454*^9, 
   3.8512681328508*^9, 3.851268557669918*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"1fb4bb7e-9ca0-4337-a58f-d7d09f12df4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "EFGH", " ", "is", " ", "orthodiagonal", " ", "if", " ", "the", " ", 
     "product", " ", "of", " ", "the", " ", "slopes", " ", "of", " ", "FH", 
     " ", "and", " ", "EG", " ", "is"}], " ", "-", "1"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"symbolicProductOfSlopes", "=", 
     RowBox[{
      RowBox[{"productOfSlopes", "/.", "equidiagonalCondition"}], "/.", 
      "givenF12"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"symbolicProductOfSlopes", ",", 
     RowBox[{
      RowBox[{"ay", "+", "bx", "-", "1"}], "<", "0"}]}], "]"}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"subject", " ", "to", " ", "condition", " ", "cy"}], "<", "0"}], 
    " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.850323023034013*^9, 3.850323035677452*^9}, {
   3.850323148350926*^9, 3.850323175043686*^9}, {3.850323360540249*^9, 
   3.8503233873471127`*^9}, 3.8503234824003973`*^9, 3.850326403437895*^9, {
   3.850367911371696*^9, 3.850367973041936*^9}, {3.850395378362175*^9, 
   3.8503954089394417`*^9}, {3.850395567267385*^9, 3.850395568937983*^9}, {
   3.850396158813326*^9, 3.8503961995797367`*^9}, {3.850397758841399*^9, 
   3.85039777208892*^9}, {3.850397812833973*^9, 3.8503978483858*^9}, {
   3.850398333716131*^9, 3.850398340930708*^9}, {3.850398553284445*^9, 
   3.850398584244698*^9}, 3.850398891036722*^9},
 CellLabel->
  "In[163]:=",ExpressionUUID->"d9cc3233-c6d6-4e8a-a1dd-50b4fb70b42d"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{
  3.850323036650879*^9, {3.85032314972884*^9, 3.850323176506872*^9}, 
   3.850323257956277*^9, 3.850323366640108*^9, 3.850323404489972*^9, 
   3.8503234589710207`*^9, {3.850323492773278*^9, 3.850323512456037*^9}, 
   3.850326207621525*^9, 3.850326240404155*^9, {3.850326363128134*^9, 
   3.8503264042689238`*^9}, 3.850331289877302*^9, 3.85036747676048*^9, 
   3.850370103180328*^9, 3.850373567678563*^9, 3.850382876725748*^9, 
   3.850391980281293*^9, 3.8503954101792316`*^9, 3.850395630645425*^9, 
   3.850395672109173*^9, 3.850395707236992*^9, 3.850396173879451*^9, {
   3.850397823833192*^9, 3.850397851271137*^9}, 3.850398087754899*^9, 
   3.850398244950474*^9, 3.850398343002091*^9, 3.850398574551634*^9, 
   3.850398897091425*^9, {3.851077058870008*^9, 3.8510770782731857`*^9}, 
   3.8512649252191973`*^9, 3.851267106569421*^9, 3.8512681328788977`*^9, 
   3.851268557711499*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"04b0b036-6d12-47e3-ade4-7eb7571a1791"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"EFGH", " ", "is", " ", "equidiagonal", " ", "if", " ", "EG"}], 
     "=", 
     RowBox[{"FH", " ", "or", " ", "equivalently"}]}], ",", " ", 
    RowBox[{
     RowBox[{"EG", "^", "2"}], "=", 
     RowBox[{"FH", "^", "2"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lenEG", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"dist", "[", 
        RowBox[{"tE", ",", "tG"}], "]"}], "/.", "equidiagonalCondition"}], "/.",
       "givenF12"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lenFH", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"dist", "[", 
        RowBox[{"tF", ",", "tH"}], "]"}], "/.", "equidiagonalCondition"}], "/.",
       "givenF12"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"lenEG", "^", "2"}], "-", 
     RowBox[{"lenFH", "^", "2"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.850398919596998*^9, 3.850398988660727*^9}, {
  3.850399020446682*^9, 3.8503990571654*^9}, {3.8503991051575623`*^9, 
  3.850399138125573*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"facbd850-a887-4c22-93b0-ce25589a5092"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.850398989558436*^9, {3.8503990237646933`*^9, 3.850399031082075*^9}, 
   3.850399140084742*^9, {3.851077060549179*^9, 3.851077078281958*^9}, 
   3.851264926912079*^9, 3.851267110077746*^9, 3.851268132910302*^9, 
   3.851268557754368*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"c3ceb33b-68f8-4988-a1eb-07d57737ff66"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Theorem 6.21: if the center is the inner Vecten point, then EFGH is \
orthodiagonal\
\>", "Subsection",
 CellChangeTimes->{{3.850367720388095*^9, 3.8503677251030617`*^9}, {
   3.8503677897854433`*^9, 3.850367862617402*^9}, {3.8503953283452578`*^9, 
   3.850395336177104*^9}, 3.850396243740274*^9, {3.8503972794235077`*^9, 
   3.850397297455221*^9}, {3.851266864111401*^9, 
   3.8512668779111137`*^9}},ExpressionUUID->"435ead1d-17dd-4df5-8f58-\
07870d25ae86"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "center", " ", "function", " ", "for", " ", "the", " ", 
     "inner", " ", "Vecten", " ", "point", " ", "is", " ", 
     RowBox[{"Sin", "[", "A", "]"}]}], "-", 
    RowBox[{"Cos", "[", 
     RowBox[{"B", "-", "C"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"abcFn", "=", 
   RowBox[{"convertToABC", "[", 
    RowBox[{
     RowBox[{"Sin", "[", "A", "]"}], "-", 
     RowBox[{"Cos", "[", 
      RowBox[{"B", "-", "C"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8503222654156637`*^9, 3.8503222834478817`*^9}, {
   3.8503223259914837`*^9, 3.8503223435599127`*^9}, {3.850322379833313*^9, 
   3.850322381087789*^9}, {3.850323394964088*^9, 3.850323398555464*^9}, 
   3.850323453876525*^9, {3.8503234861406097`*^9, 3.850323508139471*^9}, {
   3.8503263581257544`*^9, 3.850326399061891*^9}, {3.8503678877426987`*^9, 
   3.850367900337617*^9}, {3.850395344634968*^9, 3.850395370241869*^9}, {
   3.850395465274781*^9, 3.8503955012669086`*^9}, {3.850395607447566*^9, 
   3.8503956139311543`*^9}, 3.850395696898078*^9, 3.850395728148027*^9, {
   3.8503974907292624`*^9, 3.850397543120285*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"1dcedd23-ffdb-4649-934e-d45003cb79d7"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["b", "2"], "-", 
      SuperscriptBox["c", "2"]}], ")"}], "2"], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["b", "2"]}], "-", 
      SuperscriptBox["c", "2"], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "4"]}], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "-", 
           SuperscriptBox["c", "2"]}], ")"}], "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           SuperscriptBox["c", "2"]}], ")"}]}]}]]}], ")"}]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["a", "2"], " ", "b", " ", "c"}]]], "Output",
 CellChangeTimes->{
  3.8503956148584023`*^9, 3.8503956484863*^9, 3.850395698058226*^9, 
   3.8503957299550743`*^9, 3.850396119297983*^9, 3.8503975473811913`*^9, 
   3.850397714335268*^9, {3.8510770582917147`*^9, 3.851077078123982*^9}, 
   3.851264924673444*^9, 3.851268132954976*^9, 3.851268557807087*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"043f0998-c150-4776-bf70-a73d37362623"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"abcFn", "=", 
  RowBox[{"abcFn", "*", "2", "*", "a", "*", "b", "*", "c"}]}]], "Input",
 CellChangeTimes->{{3.850395520506577*^9, 3.85039554510585*^9}, {
  3.850395641859372*^9, 3.850395662218252*^9}, {3.8503977233624077`*^9, 
  3.850397730713174*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"93a640ee-66cf-4749-b0a9-819d2f267b5c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["b", "2"], "-", 
      SuperscriptBox["c", "2"]}], ")"}], "2"], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["b", "2"]}], "-", 
      SuperscriptBox["c", "2"], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "4"]}], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "-", 
           SuperscriptBox["c", "2"]}], ")"}], "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "+", 
           SuperscriptBox["c", "2"]}], ")"}]}]}]]}], ")"}]}]}], 
  "a"]], "Output",
 CellChangeTimes->{{3.850395537924292*^9, 3.850395547909449*^9}, 
   3.850395618574678*^9, 3.850395663905307*^9, 3.850395701206102*^9, 
   3.850395733349463*^9, 3.850396123928252*^9, 3.850397732390554*^9, {
   3.851077058299172*^9, 3.851077078130424*^9}, 3.851264924680265*^9, 
   3.8512681329830713`*^9, 3.8512685578139677`*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"0dcc00a9-e3a9-48b9-9409-645a6bcffc1e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"givenF11", "=", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", 
   "abcFn"}]}]], "Input",
 CellChangeTimes->{3.8503977433376923`*^9},
 CellLabel->
  "In[170]:=",ExpressionUUID->"27b94af1-2e60-406b-a1c2-2b58f0fd71a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "-", 
       SuperscriptBox["c", "2"]}], ")"}], "2"], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["b", "2"]}], "-", 
       SuperscriptBox["c", "2"], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "4"]}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["b", "2"], "-", 
            SuperscriptBox["c", "2"]}], ")"}], "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}]}]]}], ")"}]}]}], 
   "a"]}]], "Output",
 CellChangeTimes->{
  3.850395627081925*^9, 3.8503956682577972`*^9, 3.850395704104434*^9, 
   3.850395737561109*^9, 3.8503961270776863`*^9, 3.850397745769992*^9, {
   3.8510770583269863`*^9, 3.851077078159566*^9}, 3.851264924701199*^9, 
   3.8512681329914703`*^9, 3.8512685578548594`*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"ad9e02fe-32b4-42c4-8266-5bdac4f4e103"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "EFGH", " ", "is", " ", "orthodiagonal", " ", "if", " ", "the", " ", 
     "product", " ", "of", " ", "the", " ", "slopes", " ", "of", " ", "FH", 
     " ", "and", " ", "EG", " ", "is"}], " ", "-", "1"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"symbolicProductOfSlopes", "=", 
     RowBox[{
      RowBox[{"productOfSlopes", "/.", "equidiagonalCondition"}], "/.", 
      "givenF11"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"symbolicProductOfSlopes", ",", 
     RowBox[{
      RowBox[{"ay", "+", "bx", "-", "1"}], "<", "0"}]}], "]"}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"subject", " ", "to", " ", "condition", " ", "cy"}], "<", "0"}], 
    " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.850323023034013*^9, 3.850323035677452*^9}, {
   3.850323148350926*^9, 3.850323175043686*^9}, {3.850323360540249*^9, 
   3.8503233873471127`*^9}, 3.8503234824003973`*^9, 3.850326403437895*^9, {
   3.850367911371696*^9, 3.850367973041936*^9}, {3.850395378362175*^9, 
   3.8503954089394417`*^9}, {3.850395567267385*^9, 3.850395568937983*^9}, {
   3.850396158813326*^9, 3.8503961995797367`*^9}, {3.850397758841399*^9, 
   3.85039777208892*^9}, {3.850397812833973*^9, 3.8503978483858*^9}, {
   3.850398333716131*^9, 3.850398340930708*^9}, {3.850398553284445*^9, 
   3.850398584244698*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"878525ef-b740-436b-805b-06897b17b4a7"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{
  3.850323036650879*^9, {3.85032314972884*^9, 3.850323176506872*^9}, 
   3.850323257956277*^9, 3.850323366640108*^9, 3.850323404489972*^9, 
   3.8503234589710207`*^9, {3.850323492773278*^9, 3.850323512456037*^9}, 
   3.850326207621525*^9, 3.850326240404155*^9, {3.850326363128134*^9, 
   3.8503264042689238`*^9}, 3.850331289877302*^9, 3.85036747676048*^9, 
   3.850370103180328*^9, 3.850373567678563*^9, 3.850382876725748*^9, 
   3.850391980281293*^9, 3.8503954101792316`*^9, 3.850395630645425*^9, 
   3.850395672109173*^9, 3.850395707236992*^9, 3.850396173879451*^9, {
   3.850397823833192*^9, 3.850397851271137*^9}, 3.850398087754899*^9, 
   3.850398244950474*^9, 3.850398343002091*^9, 3.850398574551634*^9, {
   3.8510770587641497`*^9, 3.85107707816726*^9}, 3.8512649251463423`*^9, 
   3.851268133459844*^9, 3.851268558349531*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"fc9e5f46-a9b7-4459-a52d-f44d2e63a047"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{914, 906},
WindowMargins->{{72, Automatic}, {Automatic, 123}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 175, 3, 98, "Title",ExpressionUUID->"bd04f0fd-e510-4437-adb9-c495525650d1"],
Cell[758, 27, 1189, 21, 196, "Text",ExpressionUUID->"d9ae5b00-24cb-42ef-bf55-b83f8fbee47e",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[1972, 52, 153, 3, 67, "Section",ExpressionUUID->"ea83c584-a5df-4c70-979c-98bd92cc2e7a"],
Cell[2128, 57, 19888, 310, 350, "Text",ExpressionUUID->"18c97685-4e73-4a02-a407-1ee84d57cc63"],
Cell[22019, 369, 1082, 30, 136, "Input",ExpressionUUID->"be809f6e-3aac-47e7-bf7c-c72473994155"],
Cell[CellGroupData[{
Cell[23126, 403, 3593, 93, 325, "Input",ExpressionUUID->"69b15f4a-620d-4ff7-80c0-3387e1bb2120"],
Cell[26722, 498, 1712, 30, 70, "Output",ExpressionUUID->"bc664a9a-9b76-4aba-a48a-eb2cd8809289"]
}, Open  ]],
Cell[28449, 531, 1694, 44, 199, "Input",ExpressionUUID->"9f75c4ac-89c6-4b35-a81c-090440708f08"],
Cell[30146, 577, 912, 26, 52, "Input",ExpressionUUID->"c25bf0f5-b532-4c6a-a7a2-b2ff16a46513"]
}, Closed]],
Cell[CellGroupData[{
Cell[31095, 608, 246, 4, 53, "Section",ExpressionUUID->"34d4cd20-b178-4c84-a892-921bf698231d"],
Cell[31344, 614, 9970, 269, 955, "Input",ExpressionUUID->"f0f2e5ae-e9fa-4f25-9139-cd37393fad58"],
Cell[CellGroupData[{
Cell[41339, 887, 193, 3, 54, "Subsection",ExpressionUUID->"06517a25-69eb-4688-8600-12e42e19bdf8"],
Cell[41535, 892, 3917, 114, 514, "Input",ExpressionUUID->"e8f24f1b-ac05-4bcf-93e7-320c44a53fe5"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[45501, 1012, 162, 3, 53, "Section",ExpressionUUID->"527f0677-9581-4518-b280-24f6883010ec"],
Cell[CellGroupData[{
Cell[45688, 1019, 156, 3, 54, "Subsection",ExpressionUUID->"f7c42966-a1ae-46e5-bf1e-c809011485dd"],
Cell[45847, 1024, 3732, 106, 325, "Input",ExpressionUUID->"383fc154-a099-4c2d-86bd-455bb560b852"],
Cell[CellGroupData[{
Cell[49604, 1134, 4019, 109, 430, "Input",ExpressionUUID->"3f761a6d-a820-4a5d-b767-9a9acb1237d5"],
Cell[53626, 1245, 3736, 68, 70, "Output",ExpressionUUID->"ea4090a9-4642-4aaf-b380-22e4a38432a9"]
}, Open  ]],
Cell[57377, 1316, 1483, 45, 115, "Input",ExpressionUUID->"19bea53b-4943-4f68-b0cd-771ccb694c5b"],
Cell[CellGroupData[{
Cell[58885, 1365, 914, 19, 94, "Input",ExpressionUUID->"12d15a83-0565-40af-83bd-452df32833a7"],
Cell[59802, 1386, 488, 9, 70, "Output",ExpressionUUID->"931433bb-d51a-48e4-9233-5be854fcaf41"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[60339, 1401, 328, 5, 38, "Subsection",ExpressionUUID->"a0c9fe65-5704-4e64-a05f-f52c2ac54a26"],
Cell[CellGroupData[{
Cell[60692, 1410, 240, 4, 30, "Input",ExpressionUUID->"a9562b58-444b-40de-a2c3-c9e47050d454"],
Cell[60935, 1416, 641, 17, 70, "Output",ExpressionUUID->"1e6064d8-857e-4172-b76d-c171313b4e2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61613, 1438, 242, 4, 30, "Input",ExpressionUUID->"eb39ad6c-9dd5-408e-b818-5943368da257"],
Cell[61858, 1444, 961, 29, 70, "Output",ExpressionUUID->"38e000c3-5cff-4af7-b2be-d4838bf17990"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62856, 1478, 341, 7, 30, "Input",ExpressionUUID->"90d07f02-38f6-43a4-acb1-44d4df2ca302"],
Cell[63200, 1487, 695, 18, 70, "Output",ExpressionUUID->"bf006def-9086-4e76-b822-7adb54186d22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63932, 1510, 294, 6, 30, "Input",ExpressionUUID->"4a1fd764-cfeb-4f55-bb00-0bac238502ad"],
Cell[64229, 1518, 1266, 39, 70, "Output",ExpressionUUID->"27758cbc-aee2-4229-99ac-5ae1467085b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65532, 1562, 297, 6, 30, "Input",ExpressionUUID->"c50af15f-9b11-460a-a06b-469a02361d8d"],
Cell[65832, 1570, 975, 30, 70, "Output",ExpressionUUID->"9ef854ed-7b1f-4d08-ae83-f0f39346fe16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66844, 1605, 263, 5, 30, "Input",ExpressionUUID->"87e0735b-f73f-485a-b99d-2c0479f5e479"],
Cell[67110, 1612, 890, 25, 70, "Output",ExpressionUUID->"a35a69a2-3329-4eec-b5b3-267784ec7cb1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68037, 1642, 340, 7, 30, "Input",ExpressionUUID->"d2bc3402-90fa-4b4e-8a19-bae2178d27ed"],
Cell[68380, 1651, 506, 12, 70, "Output",ExpressionUUID->"c08f6538-bc23-43e3-905d-e1d20280f9fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68923, 1668, 439, 11, 30, "Input",ExpressionUUID->"a4088408-a403-4149-8fd2-63b941af97c1"],
Cell[69365, 1681, 967, 28, 70, "Output",ExpressionUUID->"33d0c40b-0b13-4073-8463-5626bc2af8ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70369, 1714, 263, 5, 30, "Input",ExpressionUUID->"b9d2411a-45f5-4a9b-bf18-1d49fd527aa9"],
Cell[70635, 1721, 1142, 34, 70, "Output",ExpressionUUID->"dafd6af2-c910-473c-8c43-72beab37850e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71814, 1760, 259, 5, 30, "Input",ExpressionUUID->"959aa094-6085-428f-94ac-192255a3958e"],
Cell[72076, 1767, 1087, 32, 70, "Output",ExpressionUUID->"7c2e9efa-381e-465a-8ed1-41addb0a241c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73200, 1804, 263, 5, 30, "Input",ExpressionUUID->"f14d3430-8219-4943-a901-418279b8fe12"],
Cell[73466, 1811, 2026, 61, 70, "Output",ExpressionUUID->"612b245f-d0d7-4fff-8b43-e97828f84886"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75529, 1877, 299, 6, 30, "Input",ExpressionUUID->"a5f1ca02-d0b4-479d-8ccd-8431cb81fe74"],
Cell[75831, 1885, 2086, 65, 70, "Output",ExpressionUUID->"24d52d9f-b38d-427b-9613-f25073105971"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77954, 1955, 298, 6, 30, "Input",ExpressionUUID->"d00e202b-375b-4791-a945-546977ed605a"],
Cell[78255, 1963, 1609, 51, 70, "Output",ExpressionUUID->"341e19fd-d0e9-4295-805c-f4fec56bb057"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79901, 2019, 244, 4, 30, "Input",ExpressionUUID->"89d0217a-0dfb-4e62-9c57-9af5f81d84c5"],
Cell[80148, 2025, 865, 25, 70, "Output",ExpressionUUID->"813750da-3f9f-4bd5-93ab-4e0667ffadfa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81050, 2055, 345, 7, 30, "Input",ExpressionUUID->"8c970b04-a6df-4fbb-b21e-0c969a1aa741"],
Cell[81398, 2064, 1026, 31, 70, "Output",ExpressionUUID->"d8e0f5a4-63d0-4f8a-8203-16cec4d5979e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82461, 2100, 218, 4, 30, "Input",ExpressionUUID->"bfe0eb25-2268-4555-87b9-5a1068bbb709"],
Cell[82682, 2106, 597, 16, 70, "Output",ExpressionUUID->"3a3c363f-dc11-4015-9abc-5dec3bb6695b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[83328, 2128, 372, 7, 38, "Subsection",ExpressionUUID->"4f7bb391-bb1e-4f3d-804d-b7067ad7b5db"],
Cell[CellGroupData[{
Cell[83725, 2139, 618, 14, 73, "Input",ExpressionUUID->"64a65b6a-6a25-4096-bdb3-1c15f7c598fd"],
Cell[84346, 2155, 449, 8, 70, "Output",ExpressionUUID->"72b44ae8-1455-4086-912f-801d5ea98986"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[84844, 2169, 273, 6, 38, "Subsection",ExpressionUUID->"192f5fdb-dcbf-4271-b8ea-12d18778659d"],
Cell[85120, 2177, 799, 19, 73, "Input",ExpressionUUID->"3dabcd7b-7286-4d88-9e0a-4b91a1fa5451"],
Cell[85922, 2198, 9111, 245, 283, "Input",ExpressionUUID->"a10531a8-4c9b-4fea-a781-1ee72483bc55"],
Cell[95036, 2445, 492, 11, 30, "Input",ExpressionUUID->"36ce98ad-cd9e-426f-9389-243e6797726d"],
Cell[CellGroupData[{
Cell[95553, 2460, 664, 16, 52, "Input",ExpressionUUID->"231127d0-9944-4960-ba74-0ee74ff9d6ad"],
Cell[96220, 2478, 469, 7, 34, "Output",ExpressionUUID->"db8e023c-baf7-479c-9e77-1ad74af347b6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[96738, 2491, 332, 5, 38, "Subsection",ExpressionUUID->"deb3417f-1391-40c9-838b-9982ece4fe00"],
Cell[97073, 2498, 253, 6, 58, "Text",ExpressionUUID->"ca43bcfc-1b5f-47e9-baf5-1f597b91d86a"],
Cell[CellGroupData[{
Cell[97351, 2508, 896, 26, 94, "Input",ExpressionUUID->"3b57d3c0-3a01-4765-bd80-6182f4b77fdb"],
Cell[98250, 2536, 1757, 52, 70, "Output",ExpressionUUID->"1dd2831a-d1f2-4f8b-a19b-20d0e663d20b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100044, 2593, 1569, 44, 241, "Input",ExpressionUUID->"3fc84274-b0b3-4479-a898-6799ee165b00"],
Cell[101616, 2639, 322, 5, 70, "Output",ExpressionUUID->"3cbd4729-f002-47a4-8c0d-5bd294be7a00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101975, 2649, 200, 3, 30, "Input",ExpressionUUID->"0caac5cb-3658-4376-b9f6-54099e8141b3"],
Cell[102178, 2654, 1690, 51, 70, "Output",ExpressionUUID->"a5125932-f694-4317-8591-97bf203d597a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[103917, 2711, 449, 9, 38, "Subsection",ExpressionUUID->"d52d2e33-a473-41d4-a9a9-ff584660e09e"],
Cell[CellGroupData[{
Cell[104391, 2724, 593, 15, 30, "Input",ExpressionUUID->"1e756ef6-dc67-4fe4-9132-21c2b2f2abc2"],
Cell[104987, 2741, 2804, 89, 70, "Output",ExpressionUUID->"eb7d1d05-2cab-43b7-bfcf-2756146fbffb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107828, 2835, 311, 6, 30, "Input",ExpressionUUID->"65db897a-87a3-4e3d-87ca-8abd731c2ad0"],
Cell[108142, 2843, 2208, 69, 70, "Output",ExpressionUUID->"3667574d-3d76-49c5-a191-87079223e08e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110387, 2917, 247, 4, 30, "Input",ExpressionUUID->"cf2c93b3-fab3-4751-9333-48565112230d"],
Cell[110637, 2923, 1136, 35, 70, "Output",ExpressionUUID->"4bc24384-225e-42ff-b45e-8dbec3612d19"]
}, Open  ]],
Cell[111788, 2961, 253, 6, 58, "Text",ExpressionUUID->"0f2e5b44-5fea-439b-a5a2-c01d8deef252"],
Cell[CellGroupData[{
Cell[112066, 2971, 922, 26, 94, "Input",ExpressionUUID->"820ee153-4da0-4840-bdfd-f6c760c5c3b0"],
Cell[112991, 2999, 1833, 53, 70, "Output",ExpressionUUID->"d70a32d9-bfd0-4fbc-b9c6-4696b66da362"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114861, 3057, 1569, 44, 241, "Input",ExpressionUUID->"63ff9faa-88a9-4606-93c5-2a89c8afa9ab"],
Cell[116433, 3103, 398, 7, 70, "Output",ExpressionUUID->"30f6796b-cd38-4fcd-a0dc-929426091e13"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[116880, 3116, 477, 8, 38, "Subsection",ExpressionUUID->"bae6a17f-22b5-4e10-958b-3d48f1a42e35"],
Cell[CellGroupData[{
Cell[117382, 3128, 471, 11, 30, "Input",ExpressionUUID->"3450c249-c06c-445e-971d-c4f69b4151f7"],
Cell[117856, 3141, 873, 26, 58, "Output",ExpressionUUID->"642a3a4e-d7f7-4d0f-b7b2-e743544e4cc7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118766, 3172, 416, 10, 30, "Input",ExpressionUUID->"bc6e3978-3380-44e4-8d8d-ad89de844298"],
Cell[119185, 3184, 838, 26, 38, "Output",ExpressionUUID->"ebd00705-469a-469f-82cf-6396b04e7f50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120060, 3215, 251, 5, 30, "Input",ExpressionUUID->"007e86a3-3878-4643-a8be-0fb71b5069e5"],
Cell[120314, 3222, 843, 25, 37, "Output",ExpressionUUID->"501a948f-f62b-469c-b014-a387ac64338a"]
}, Open  ]],
Cell[121172, 3250, 253, 6, 58, "Text",ExpressionUUID->"8c5bb719-90e9-4ba5-99f2-8ab03f57801e"],
Cell[CellGroupData[{
Cell[121450, 3260, 926, 27, 94, "Input",ExpressionUUID->"bc8a1524-02d9-4898-a908-c66812042899"],
Cell[122379, 3289, 757, 19, 51, "Output",ExpressionUUID->"6eb6b919-306f-4980-bb9c-14671ad0dcc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123173, 3313, 1573, 45, 241, "Input",ExpressionUUID->"0c0514c3-8ae5-4084-b513-d78d13655646"],
Cell[124749, 3360, 422, 7, 70, "Output",ExpressionUUID->"a0a296b5-6ed9-4c04-b479-90d0b9d46a0e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[125220, 3373, 155, 3, 38, "Subsection",ExpressionUUID->"d1b23e91-6622-424a-8a61-85a911fac350"],
Cell[125378, 3378, 691, 18, 52, "Input",ExpressionUUID->"03c85062-7029-4307-b182-c806db9ce06d"]
}, Closed]],
Cell[CellGroupData[{
Cell[126106, 3401, 224, 5, 38, "Subsection",ExpressionUUID->"cefecce3-28f2-4f69-8973-3a3b42b410e9"],
Cell[CellGroupData[{
Cell[126355, 3410, 426, 13, 52, "Input",ExpressionUUID->"d2da9581-16f8-42f0-87b7-c900a34f91b3"],
Cell[126784, 3425, 360, 10, 53, "Output",ExpressionUUID->"7c70addf-24b2-439d-9cfb-8eec287f28d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127181, 3440, 1102, 28, 94, "Input",ExpressionUUID->"76f2625b-8e28-4257-86af-a61dc6933ea8"],
Cell[128286, 3470, 275, 5, 34, "Output",ExpressionUUID->"eefed3a3-2557-4487-8cb5-02fdf47d775c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[128610, 3481, 275, 6, 38, "Subsection",ExpressionUUID->"c982a1f2-604b-4270-82fe-69d2f81e3697"],
Cell[CellGroupData[{
Cell[128910, 3491, 557, 14, 52, "Input",ExpressionUUID->"d8a24e04-af16-4ae4-b83d-3ed79cbfedd9"],
Cell[129470, 3507, 721, 23, 54, "Output",ExpressionUUID->"350558b7-b83a-417a-a9d0-6a90ed00267d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130228, 3535, 1102, 28, 94, "Input",ExpressionUUID->"65b4c073-4af1-40ae-bdc9-cb35d954a859"],
Cell[131333, 3565, 299, 5, 34, "Output",ExpressionUUID->"992f89f9-549d-40b3-9861-ce482f2dc43f"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[131681, 3576, 323, 6, 38, "Subsection",ExpressionUUID->"6b158d4b-a1ad-48a1-8d06-927c8bf6e004"],
Cell[CellGroupData[{
Cell[132029, 3586, 664, 17, 52, "Input",ExpressionUUID->"a5afea4f-9a34-46d1-94a2-05c0ed15d72d"],
Cell[132696, 3605, 767, 23, 55, "Output",ExpressionUUID->"e880c009-5dda-4d3f-ab09-ad9f38ee2aa8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133500, 3633, 1102, 28, 94, "Input",ExpressionUUID->"421c997c-2be8-4f33-83d1-0c37dadfd2de"],
Cell[134605, 3663, 351, 6, 34, "Output",ExpressionUUID->"fd8550d4-2348-4f7b-98f9-10f31ffd03f5"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[135017, 3676, 208, 4, 67, "Section",ExpressionUUID->"1bf555aa-1d24-4de9-8078-f38936dd20fa"],
Cell[CellGroupData[{
Cell[135250, 3684, 154, 3, 54, "Subsection",ExpressionUUID->"eeef88fc-30a6-4e9d-8171-8401d5d340bf"],
Cell[135407, 3689, 3561, 95, 220, "Input",ExpressionUUID->"792aba18-16d8-4161-820d-df95ec9bc2ac"],
Cell[CellGroupData[{
Cell[138993, 3788, 6456, 171, 640, "Input",ExpressionUUID->"51663677-b119-4996-a82d-941aa201ce28"],
Cell[145452, 3961, 4502, 85, 70, "Output",ExpressionUUID->"a9b70bbb-ad9b-4454-ae47-13bf24713633"]
}, Open  ]],
Cell[149969, 4049, 1536, 47, 115, "Input",ExpressionUUID->"57303260-3b64-487b-841f-7afa7407084d"],
Cell[CellGroupData[{
Cell[151530, 4100, 918, 20, 94, "Input",ExpressionUUID->"294503a6-c302-41f1-9b86-cc946b67b353"],
Cell[152451, 4122, 518, 9, 70, "Output",ExpressionUUID->"76844400-cdec-45f8-8a0a-1a67d3b346d6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[153018, 4137, 415, 8, 38, "Subsection",ExpressionUUID->"a999bf34-38d0-445f-b191-6f239af15e4e"],
Cell[CellGroupData[{
Cell[153458, 4149, 1271, 27, 52, "Input",ExpressionUUID->"bc41c0cf-26b9-4fc2-aa49-a38e3de4909c"],
Cell[154732, 4178, 956, 28, 70, "Output",ExpressionUUID->"b06e3b6f-5b6b-4c9c-a6ac-ac0760b252f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155725, 4211, 379, 9, 30, "Input",ExpressionUUID->"db13c463-4ab0-4630-a840-61e4fe2bea07"],
Cell[156107, 4222, 982, 27, 70, "Output",ExpressionUUID->"95d60543-72ef-4410-8b18-bb068ea0dfdd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157126, 4254, 243, 7, 30, "Input",ExpressionUUID->"b20fb6e1-a15d-45ad-86ee-ec04f5419ebd"],
Cell[157372, 4263, 1056, 31, 70, "Output",ExpressionUUID->"cc667253-34e2-48f8-8702-79deb14964be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158465, 4299, 838, 16, 52, "Input",ExpressionUUID->"fe85beae-4d8d-4e32-93b7-68a541feeb71"],
Cell[159306, 4317, 821, 13, 70, "Output",ExpressionUUID->"359528da-ed91-4246-a908-861d5fc16839"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160164, 4335, 325, 9, 30, "Input",ExpressionUUID->"94d2dc86-3943-41dc-a295-bec545c57dc1"],
Cell[160492, 4346, 343, 6, 70, "Output",ExpressionUUID->"6b9cc840-916f-487b-806c-066a31508b53"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[160884, 4358, 193, 3, 38, "Subsection",ExpressionUUID->"fb8d3196-f17a-44f2-baea-df18afb8a593"],
Cell[161080, 4363, 405, 9, 30, "Input",ExpressionUUID->"8d82821c-89af-406a-beff-c33dd57bdc2f"]
}, Closed]],
Cell[CellGroupData[{
Cell[161522, 4377, 516, 10, 38, "Subsection",ExpressionUUID->"aa60c6cb-06f4-4b10-a2d7-ffa71db94324"],
Cell[CellGroupData[{
Cell[162063, 4391, 1273, 25, 52, "Input",ExpressionUUID->"bfa6ba8a-fcec-4a03-bcf2-4853bb553aa2"],
Cell[163339, 4418, 856, 23, 56, "Output",ExpressionUUID->"24060242-91a4-4e2b-9997-6d845a870c58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164232, 4446, 358, 7, 30, "Input",ExpressionUUID->"bd220b39-fc5b-4ad9-b0da-e0e5a8b02797"],
Cell[164593, 4455, 878, 23, 38, "Output",ExpressionUUID->"842f904c-9c16-4ef8-9220-49dce09ccdf4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165508, 4483, 309, 8, 30, "Input",ExpressionUUID->"e5de7394-f872-4609-a0ea-885c76f0d8b2"],
Cell[165820, 4493, 972, 26, 38, "Output",ExpressionUUID->"ddf10f4d-4f9f-4285-b05e-4e9f8bdc77d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166829, 4524, 1365, 27, 73, "Input",ExpressionUUID->"a5d075b8-8410-4d3e-a52c-cbda7213b40d"],
Cell[168197, 4553, 1055, 17, 34, "Output",ExpressionUUID->"b928a57c-ac57-41b3-9360-238f2b34ee33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169289, 4575, 1208, 34, 94, "Input",ExpressionUUID->"d280047b-64e3-49c2-b62c-fea5a228da3c"],
Cell[170500, 4611, 376, 7, 70, "Output",ExpressionUUID->"a6f0f011-4174-4911-96e9-98c4716a0add"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[170925, 4624, 567, 10, 38, "Subsection",ExpressionUUID->"23de70e7-e610-48c1-8ab6-f706c7f3b7eb"],
Cell[CellGroupData[{
Cell[171517, 4638, 719, 22, 30, "Input",ExpressionUUID->"43c5f55e-0638-4b2a-8e71-e8cb3c6c9571"],
Cell[172239, 4662, 994, 26, 70, "Output",ExpressionUUID->"1fb4bb7e-9ca0-4337-a58f-d7d09f12df4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173270, 4693, 1538, 33, 94, "Input",ExpressionUUID->"d9cc3233-c6d6-4e8a-a1dd-50b4fb70b42d"],
Cell[174811, 4728, 1033, 17, 70, "Output",ExpressionUUID->"04b0b036-6d12-47e3-ade4-7eb7571a1791"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175881, 4750, 1208, 34, 94, "Input",ExpressionUUID->"facbd850-a887-4c22-93b0-ce25589a5092"],
Cell[177092, 4786, 372, 7, 70, "Output",ExpressionUUID->"c3ceb33b-68f8-4988-a1eb-07d57737ff66"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[177513, 4799, 468, 9, 38, "Subsection",ExpressionUUID->"435ead1d-17dd-4df5-8f58-07870d25ae86"],
Cell[CellGroupData[{
Cell[178006, 4812, 1277, 26, 52, "Input",ExpressionUUID->"1dcedd23-ffdb-4649-934e-d45003cb79d7"],
Cell[179286, 4840, 1314, 38, 81, "Output",ExpressionUUID->"043f0998-c150-4776-bf70-a73d37362623"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180637, 4883, 358, 7, 30, "Input",ExpressionUUID->"93a640ee-66cf-4749-b0a9-819d2f267b5c"],
Cell[180998, 4892, 1272, 37, 79, "Output",ExpressionUUID->"0dcc00a9-e3a9-48b9-9409-645a6bcffc1e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182307, 4934, 287, 8, 30, "Input",ExpressionUUID->"27b94af1-2e60-406b-a1c2-2b58f0fd71a9"],
Cell[182597, 4944, 1354, 40, 79, "Output",ExpressionUUID->"ad9e02fe-32b4-42c4-8266-5bdac4f4e103"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183988, 4989, 1516, 33, 94, "Input",ExpressionUUID->"878525ef-b740-436b-805b-06897b17b4a7"],
Cell[185507, 5024, 982, 16, 34, "Output",ExpressionUUID->"fc9e5f46-a9b7-4459-a52d-f44d2e63a047"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Proof_of_Theorem_6.4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     96844,       1778]
NotebookOptionsPosition[     95196,       1742]
NotebookOutlinePosition[     95590,       1759]
CellTagsIndexPosition[     95547,       1756]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Theorem 6.4", "Title",
 CellChangeTimes->{{3.8503675053983097`*^9, 3.8503675314147863`*^9}, {
   3.8504678198707952`*^9, 3.850467821360508*^9}, {3.8505617951146326`*^9, 
   3.8505618344846473`*^9}, 3.850567922474933*^9, {3.8510740780618935`*^9, 
   3.851074084526588*^9}},ExpressionUUID->"b7774f19-52c2-4281-bf2c-\
5e8e73e6ffb3"],

Cell["\<\

This Notebook contains the proof of the Theorem 6.4 in the paper 
\"The Shape of Central Quadrilaterals\" by Stanley Rabinowitz and Ercole Suppa.
submitted to the International Journal of Computer Discovered Mathematics 
(http : // www.journal - 1. eu/) in January 2022.
 
This Notebook is Copyright \[Copyright] January 2022 by Ercole Suppa \
(ercolesuppa@gmail.co) and is published with open access. This Notebook is \
distributed under the terms of the Creative Commons Attribution License which \
permits any use, distribution, and reproduction in any medium, provided the \
original author and the source are credited.\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.823362867312365*^9, 3.823362892123764*^9}, {
   3.823362940554699*^9, 3.823363012293025*^9}, {3.823423241988761*^9, 
   3.8234232521964083`*^9}, {3.848655919648938*^9, 3.8486559295098267`*^9}, {
   3.850294942155574*^9, 3.8502949868845367`*^9}, {3.850318910197069*^9, 
   3.850318919556775*^9}, {3.850318983141321*^9, 3.850319001844956*^9}, {
   3.8504678253995905`*^9, 3.8504678619153557`*^9}, {3.8509122249008703`*^9, 
   3.8509122320912*^9}, {3.850915578124196*^9, 3.850915607526987*^9}, {
   3.851074100743638*^9, 3.851074126415737*^9}, 
   3.851255323424818*^9},ExpressionUUID->"20c3d5cc-6413-4ddb-8d80-\
eb9263a009d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Support functions extracted from package ",
 StyleBox["baricentricas",
  FontWeight->"Bold"],
 ", written by Francisco Javier Garcia Capitan "
}], "Subsection",
 CellChangeTimes->{
  3.818667972143658*^9, {3.818668111169589*^9, 3.8186681230042787`*^9}, {
   3.8186687874835854`*^9, 3.8186687997295856`*^9}, 3.81868471982917*^9, {
   3.851073996835287*^9, 
   3.8510740052785416`*^9}},ExpressionUUID->"6a593de7-717a-42fe-b5f2-\
5003d362b07d"],

Cell[TextData[{
 "The full package ",
 StyleBox["baricentricas.m",
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 " can be downloaded from:      ",
 ButtonBox["http : // garciacapitan.blogspot.com/2021/01/coordenadas - \
baricentricas.html",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://garciacapitan.blogspot.com/2021/01/coordenadas-baricentricas.\
html"], None},
  ButtonNote->
   "http://garciacapitan.blogspot.com/2021/01/coordenadas-baricentricas.html"]
}], "Text",
 CellChangeTimes->{{3.8186975420149603`*^9, 3.8186975893308125`*^9}, {
  3.818697637261342*^9, 3.81869763726334*^9}, {3.8504774633248463`*^9, 
  3.8504774678008566`*^9}},ExpressionUUID->"4450db2e-d2a2-4687-bea5-\
17e59a5d24c0"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Conway", " ", "notations"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SA", "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       SuperscriptBox["c", "2"], "-", 
       SuperscriptBox["a", "2"]}], "2"]}], ";", " ", 
    RowBox[{"SB", "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["c", "2"], "+", 
       SuperscriptBox["a", "2"], "-", 
       SuperscriptBox["b", "2"]}], "2"]}], ";", 
    RowBox[{"SC", "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["b", "2"], "-", 
       SuperscriptBox["c", "2"]}], "2"]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "funciones", " ", "para", " ", "reemplazar", " ", "valores", " ", "en", 
     " ", "una", " ", "expresi\[OAcute]n"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sustituir", "[", 
      RowBox[{"expr_", ",", "variable_", ",", "valor_"}], "]"}], ":=", 
     RowBox[{"Factor", "[", 
      RowBox[{"expr", " ", "/.", " ", 
       RowBox[{"Thread", "[", 
        RowBox[{"variable", "\[Rule]", "valor"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sustituirxyz", "[", 
      RowBox[{"f_", ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]_", ",", "\[Beta]_", ",", "\[Gamma]_"}], "}"}]}], 
      "]"}], ":=", 
     RowBox[{"Sustituir", "[", 
      RowBox[{"f", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], "}"}]}], 
      "]"}]}], " ", ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"TernaCiclica", "[", "expr", "]"}], " ", "returns", " ", 
       RowBox[{"{", 
        RowBox[{"expr1", ",", "expr2", ",", "expr3"}], "}"}], " ", "where", 
       " ", "expr1"}], "=", "expr"}], ",", " ", 
     RowBox[{"expr2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"PermutarTerna", "[", "expr1", "]"}], " ", "and", " ", 
        "expr3"}], "=", 
       RowBox[{"PermutarTerna", "[", "expr2", "]"}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReglaDePermutacion", "=", 
     RowBox[{"ReglaDePermutacion", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "b"}], ",", 
        RowBox[{"b", "\[Rule]", "c"}], ",", 
        RowBox[{"c", "\[Rule]", "a"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "\[Beta]"}], ",", 
        RowBox[{"\[Beta]", "\[Rule]", "\[Gamma]"}], ",", 
        RowBox[{"\[Gamma]", "\[Rule]", "\[Alpha]"}], ",", 
        RowBox[{"u", "\[Rule]", "v"}], ",", 
        RowBox[{"v", "\[Rule]", "w"}], ",", 
        RowBox[{"w", "\[Rule]", "u"}], ",", 
        RowBox[{"p", "\[Rule]", "q"}], ",", 
        RowBox[{"q", "\[Rule]", "r"}], ",", 
        RowBox[{"r", "\[Rule]", "p"}], ",", 
        RowBox[{"x", "\[Rule]", "y"}], ",", 
        RowBox[{"y", "\[Rule]", "z"}], ",", 
        RowBox[{"z", "\[Rule]", "x"}], ",", 
        RowBox[{"A", "\[Rule]", "B"}], ",", 
        RowBox[{"B", "\[Rule]", "C"}], ",", 
        RowBox[{"C", "\[Rule]", "A"}], ",", 
        RowBox[{"SA", "\[Rule]", "SB"}], ",", 
        RowBox[{"SB", "\[Rule]", "SC"}], ",", 
        RowBox[{"SC", "\[Rule]", "SA"}], ",", 
        RowBox[{"sa", "\[Rule]", "sb"}], ",", 
        RowBox[{"sb", "\[Rule]", "sc"}], ",", 
        RowBox[{"sc", "\[Rule]", "sa"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Permutar", "[", "expr_", "]"}], ":=", " ", 
     RowBox[{"expr", " ", "/.", "ReglaDePermutacion"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TernaCiclica", "[", "expr_", "]"}], " ", ":=", 
     RowBox[{"{", 
      RowBox[{"expr", ",", " ", 
       RowBox[{"Permutar", "[", "expr", "]"}], ",", 
       RowBox[{"Permutar", "[", 
        RowBox[{"Permutar", "[", "expr", "]"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Simplificar", "[", "lista", "]"}], " ", "devuelve", " ", 
     "lista", " ", "dividida", " ", "por", " ", "su", " ", "M\[AAcute]ximo", 
     " ", "Com\[UAcute]n", " ", "Divisor"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplificar", "[", "list_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gcd", ",", "lista"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"lista", "=", 
         RowBox[{"Factor", "[", "list", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"lista", "===", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", "lista", ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"gcd", "=", 
            RowBox[{"Apply", "[", 
             RowBox[{"PolynomialGCD", ",", "lista"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"lista", "=", 
            RowBox[{"Simplify", "[", 
             RowBox[{"Divide", "[", 
              RowBox[{"lista", ",", "gcd"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"UnsameQ", "[", 
              RowBox[{
               RowBox[{"Denominator", "[", "gcd", "]"}], ",", "1"}], "]"}], 
             ",", 
             RowBox[{"lista", "=", 
              RowBox[{"Simplificar", "[", 
               RowBox[{"lista", " ", 
                RowBox[{"Denominator", "[", "gcd", "]"}]}], "]"}]}]}], 
            "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", "lista"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    StyleBox[
     RowBox[{
     "ecuaci\[OAcute]n", " ", "de", " ", "una", " ", "recta", " ", "que", " ",
       "pasa", " ", "por", " ", "dos", " ", "puntos"}],
     FontWeight->"Bold"], 
    StyleBox[" ",
     FontWeight->"Bold"], 
    StyleBox["*)",
     FontWeight->"Bold"]}], 
   StyleBox[" ",
    FontWeight->"Bold"], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Recta", "[", 
      RowBox[{"P_", ",", "Q_"}], "]"}], " ", ":=", 
     RowBox[{"Simplificar", "[", 
      RowBox[{"Cross", "[", 
       RowBox[{"P", ",", "Q"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"interseccion", " ", "de", " ", "dos", " ", "rectas"}], " ", 
    StyleBox["*)",
     FontWeight->"Bold"]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Punto", "[", 
      RowBox[{"r_", ",", "s_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Simplificar", "[", 
      RowBox[{"Cross", "[", 
       RowBox[{"r", ",", "s"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "punto", " ", "del", " ", "infinito", " ", "de", " ", "una", " ", "recta",
      " ", "perpendicular", " ", "a", " ", "una", " ", "recta", " ", "cuyo", 
     " ", "punto", " ", "del", " ", "infinito", " ", "es", " ", "ptJ"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PuntoInfinitoPerpendicular", "[", "ptJ_", "]"}], " ", ":=", 
     RowBox[{"PuntoInfinito", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"SA", ",", "SB", ",", "SC"}], "}"}], "ptJ"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "recta", " ", "perpendicular", " ", "a", " ", "otra", " ", "pasando", " ",
      "por", " ", "un", " ", "punto"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PuntoInfinito", "[", 
      RowBox[{"{", 
       RowBox[{"p_", ",", "q_", ",", "r_"}], "}"}], "]"}], " ", ":=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "-", "r"}], ",", 
       RowBox[{"r", "-", "p"}], ",", 
       RowBox[{"p", "-", "q"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Perpendicular", "[", 
      RowBox[{"P_", ",", "r_"}], "]"}], " ", ":=", 
     RowBox[{"Recta", "[", 
      RowBox[{"P", ",", 
       RowBox[{"PuntoInfinitoPerpendicular", "[", 
        RowBox[{"PuntoInfinito", "[", "r", "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Perpendicular", "[", 
      RowBox[{"P_", ",", "Q_", ",", "R_"}], "]"}], ":=", 
     RowBox[{"Perpendicular", "[", 
      RowBox[{"P", ",", 
       RowBox[{"Recta", "[", 
        RowBox[{"Q", ",", "R"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "calculo", " ", "del", " ", "ortocentro", " ", "del", " ", 
     "tri\[AAcute]ngulo", " ", "ABC"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ortocentro", "[", 
      RowBox[{"{", 
       RowBox[{"ptA_", ",", "ptB_", ",", "ptC_"}], "}"}], "]"}], " ", ":=", 
     " ", 
     RowBox[{"Punto", "[", 
      RowBox[{
       RowBox[{"Perpendicular", "[", 
        RowBox[{"ptA", ",", "ptB", ",", "ptC"}], "]"}], ",", 
       RowBox[{"Perpendicular", "[", 
        RowBox[{"ptB", ",", "ptC", ",", "ptA"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "calcula", " ", "el", " ", "\[AAcute]rea", " ", "de", " ", "un", " ", 
     "tri\[AAcute]ngulo"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AreaTriangulo", "[", 
      RowBox[{"{", 
       RowBox[{"P_", ",", "Q_", ",", "R_"}], "}"}], "]"}], " ", ":=", 
     RowBox[{"Factor", "[", 
      FractionBox[
       RowBox[{"Det", "[", 
        RowBox[{"{", 
         RowBox[{"P", ",", "Q", ",", "R"}], "}"}], "]"}], 
       RowBox[{
        RowBox[{"Tr", "[", "P", "]"}], " ", 
        RowBox[{"Tr", "[", "Q", "]"}], " ", 
        RowBox[{"Tr", "[", "R", "]"}]}]], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.800454214718548*^9, {3.8004545125571337`*^9, 3.8004545522620106`*^9}, {
   3.800454823663825*^9, 3.800454825213709*^9}, {3.8004548799575424`*^9, 
   3.80045493167925*^9}, {3.8004550228844185`*^9, 3.800455032322181*^9}, {
   3.800541517591076*^9, 3.8005415202139187`*^9}, {3.800541576118224*^9, 
   3.800541619198428*^9}, {3.8504693260035877`*^9, 3.8504693298535004`*^9}, {
   3.8504696257245083`*^9, 3.8504696447375326`*^9}, 3.8504723551991606`*^9, {
   3.8504727621325464`*^9, 3.8504727803188562`*^9}, {3.8504732048513374`*^9, 
   3.850473208157042*^9}, {3.850473648565755*^9, 3.8504736498256607`*^9}, {
   3.8504737473294554`*^9, 3.8504737479386873`*^9}, {3.8504737937107334`*^9, 
   3.8504738174177914`*^9}, {3.850474295952814*^9, 3.850474313805753*^9}, {
   3.850474380664278*^9, 3.8504744843179398`*^9}, {3.850474806608692*^9, 
   3.8504748552973075`*^9}, {3.8504759197123456`*^9, 3.850475921255512*^9}, {
   3.8504759713605905`*^9, 3.850475989464807*^9}, {3.850476575550455*^9, 
   3.850476577836243*^9}, {3.8504766181083813`*^9, 3.8504766473269916`*^9}, 
   3.850476830915382*^9, {3.85047733749861*^9, 3.850477347183383*^9}, {
   3.8504775310644264`*^9, 3.8504775480417814`*^9}, {3.8504776562952366`*^9, 
   3.850477657888199*^9}, {3.850477691257831*^9, 3.8504777395182476`*^9}, {
   3.8504777946094065`*^9, 3.8504778318856945`*^9}, {3.8504778879052052`*^9, 
   3.850477979968292*^9}, 3.85047801764312*^9, {3.85047805752918*^9, 
   3.8504781433438506`*^9}, {3.8504783920073695`*^9, 3.8504783936911545`*^9}, 
   3.850478526788954*^9, {3.850478609511713*^9, 3.850478653416582*^9}, {
   3.8504786913025217`*^9, 3.850478693318307*^9}, {3.850478740794073*^9, 
   3.8504787409729986`*^9}, {3.850478771789158*^9, 3.8504787935997972`*^9}, {
   3.850484068631645*^9, 3.8504840770175076`*^9}, {3.850484550888462*^9, 
   3.8504846052672358`*^9}, {3.8504847102887387`*^9, 3.850484735950554*^9}, {
   3.8504847855035887`*^9, 3.8504847864403706`*^9}, {3.8504871476004524`*^9, 
   3.850487149953966*^9}, {3.8504872253185596`*^9, 3.8504872259167852`*^9}, {
   3.8504878691388655`*^9, 3.850487872991275*^9}, {3.8505176008539124`*^9, 
   3.8505176371017017`*^9}, {3.8505481409495125`*^9, 
   3.8505481804024105`*^9}, {3.850548222854543*^9, 3.8505482529883375`*^9}, {
   3.8505488322145867`*^9, 3.850548833050748*^9}, {3.8505488800200253`*^9, 
   3.8505488925908394`*^9}, {3.850548927000965*^9, 3.8505489320600038`*^9}, {
   3.850550143778785*^9, 3.850550165531348*^9}, 3.8505539915737514`*^9, {
   3.850561615613713*^9, 3.8505616204784827`*^9}, {3.8505678506297703`*^9, 
   3.8505678517386513`*^9}, {3.8509153872758327`*^9, 3.8509154066306*^9}, {
   3.8509154401987057`*^9, 3.8509154685206223`*^9}, {3.8509187532712116`*^9, 
   3.850918753847083*^9}, {3.8510713538908405`*^9, 3.851071381215927*^9}, {
   3.851071422041388*^9, 3.8510714347834625`*^9}, {3.851071554905077*^9, 
   3.851071561007519*^9}, {3.851073866583305*^9, 3.8510739063186097`*^9}, {
   3.8510739684633207`*^9, 3.851073970287321*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"48231d8f-23c2-49aa-a295-4ae44c99add6"]
}, Closed]],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQtYVNX6/zf8NfVprD+nY381S82DmsdLaWqonSDLSylYCaaBmTdMvOEt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    "], {{0, 674}, {1296, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{871.599999999999, Automatic},
  ImageSizeRaw->{1296, 674},
  PlotRange->{{0, 1296}, {0, 674}}]], "Text",
 CellChangeTimes->{
  3.850381830135684*^9},ExpressionUUID->"df3f27a1-98bc-42df-9856-\
fa863f037039"],

Cell["Let ABCD be general (convex) quadrilateral. ", "Text",
 CellChangeTimes->{{3.8503782925912457`*^9, 3.850378349557683*^9}, {
  3.8503783869889865`*^9, 3.8503784095202913`*^9}, {3.8503818509938483`*^9, 
  3.8503818566550465`*^9}, {3.850382462000075*^9, 
  3.850382465144022*^9}},ExpressionUUID->"8c7c8661-9cd4-49cd-b83d-\
8afde70f473b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ptA", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptB", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptC", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptD", "=", 
   RowBox[{"{", 
    RowBox[{"l", ",", "m", ",", "n"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptF", "=", 
   RowBox[{"Ortocentro", "[", 
    RowBox[{"{", 
     RowBox[{"ptB", ",", "ptC", ",", "ptD"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptG", "=", 
   RowBox[{"Ortocentro", "[", 
    RowBox[{"{", 
     RowBox[{"ptA", ",", "ptC", ",", "ptD"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptH", "=", 
   RowBox[{"Ortocentro", "[", 
    RowBox[{"{", 
     RowBox[{"ptA", ",", "ptB", ",", "ptD"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptI", "=", 
   RowBox[{"Ortocentro", "[", 
    RowBox[{"{", 
     RowBox[{"ptA", ",", "ptB", ",", "ptC"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"AreaFGHI", "=", 
  RowBox[{
   RowBox[{"AreaTriangulo", "[", 
    RowBox[{"{", 
     RowBox[{"ptF", ",", "ptG", ",", "ptH"}], "}"}], "]"}], "+", 
   RowBox[{"AreaTriangulo", "[", 
    RowBox[{"{", 
     RowBox[{"ptH", ",", "ptI", ",", "ptF"}], "}"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8503782853153486`*^9, 3.850378289863289*^9}, {
   3.8503783225842896`*^9, 3.8503783252889385`*^9}, {3.850378413612289*^9, 
   3.8503784234812546`*^9}, {3.8503785632216415`*^9, 3.850378564035082*^9}, {
   3.8503818595445757`*^9, 3.850381968191248*^9}, {3.8503822507111235`*^9, 
   3.850382258834524*^9}, 3.850382376180869*^9, {3.8510715063061852`*^9, 
   3.8510715074571037`*^9}, {3.8510740264495363`*^9, 3.851074027031285*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"1a08b1b3-ec16-4971-a3fb-bc4a23054fb9"],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox["m", 
   RowBox[{"l", "+", "m", "+", "n"}]]}]], "Output",
 CellChangeTimes->{{3.850381955631443*^9, 3.8503819690006785`*^9}, {
   3.850382261006606*^9, 3.8503822984960413`*^9}, 3.8503823365854087`*^9, {
   3.8503823776805024`*^9, 3.8503823820967627`*^9}, 3.850382470869183*^9, 
   3.8510713351293263`*^9, 3.85107151719511*^9, 3.8510739784572506`*^9, 
   3.8510740460928006`*^9, 3.851255336834399*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"fc5b7ed3-bb5b-4639-9a31-1fbecd796ac5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AreaABCD", "=", 
  RowBox[{
   RowBox[{"AreaTriangulo", "[", 
    RowBox[{"{", 
     RowBox[{"ptA", ",", "ptB", ",", "ptC"}], "}"}], "]"}], "+", 
   RowBox[{"AreaTriangulo", "[", 
    RowBox[{"{", 
     RowBox[{"ptA", ",", "ptC", ",", "ptD"}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.850382398580062*^9, 3.8503824351266003`*^9}, {
  3.851074033728631*^9, 3.851074035046754*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"b25e2a36-3006-4138-9205-f69081b3106f"],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox["m", 
   RowBox[{"l", "+", "m", "+", "n"}]]}]], "Output",
 CellChangeTimes->{3.8503824364888554`*^9, 3.850382472363813*^9, 
  3.851071521122651*^9, 3.8510739799948406`*^9, 3.851074047531094*^9, 
  3.8512553368422413`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"0deb1d1e-cdfa-4a65-91c7-33750d506213"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"AreaFGHI", "-", "AreaABCD"}], "]"}]], "Input",
 CellChangeTimes->{{3.8503824775673685`*^9, 3.8503824878605275`*^9}, {
  3.851074038380434*^9, 3.851074042327739*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"c470b09b-2850-4b86-8654-bc20cfdfa14e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8503824885479574`*^9, 3.85107152227896*^9, 
  3.851073981493826*^9, 3.851074048894183*^9, 3.8512553368999243`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"6c6c85c9-78e2-491e-b2fc-1660ae4e4462"]
},
AutoGeneratedPackage->Automatic,
CellGrouping->Manual,
WindowSize->{991, 1077},
WindowMargins->{{155, Automatic}, {Automatic, 67}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 335, 5, 98, "Title",ExpressionUUID->"b7774f19-52c2-4281-bf2c-5e8e73e6ffb3"],
Cell[918, 29, 1316, 23, 219, "Text",ExpressionUUID->"20c3d5cc-6413-4ddb-8d80-eb9263a009d1",
 Evaluatable->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[2271, 57, 459, 11, 54, "Subsection",ExpressionUUID->"6a593de7-717a-42fe-b5f2-5003d362b07d"],
Cell[2733, 70, 715, 18, 58, "Text",ExpressionUUID->"4450db2e-d2a2-4687-bea5-17e59a5d24c0"],
Cell[3451, 90, 13280, 312, 1020, "Input",ExpressionUUID->"48231d8f-23c2-49aa-a295-4ae44c99add6"]
}, Closed]],
Cell[16746, 405, 74060, 1220, 464, "Text",ExpressionUUID->"df3f27a1-98bc-42df-9856-fa863f037039"],
Cell[90809, 1627, 340, 5, 35, "Text",ExpressionUUID->"8c7c8661-9cd4-49cd-b83d-8afde70f473b"],
Cell[CellGroupData[{
Cell[91174, 1636, 2054, 55, 199, "Input",ExpressionUUID->"1a08b1b3-ec16-4971-a3fb-bc4a23054fb9"],
Cell[93231, 1693, 527, 9, 49, "Output",ExpressionUUID->"fc5b7ed3-bb5b-4639-9a31-1fbecd796ac5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93795, 1707, 491, 11, 30, "Input",ExpressionUUID->"b25e2a36-3006-4138-9205-f69081b3106f"],
Cell[94289, 1720, 348, 7, 49, "Output",ExpressionUUID->"0deb1d1e-cdfa-4a65-91c7-33750d506213"]
}, Open  ]],
Cell[94652, 1730, 294, 5, 30, "Input",ExpressionUUID->"c470b09b-2850-4b86-8654-bc20cfdfa14e"],
Cell[94949, 1737, 243, 3, 34, "Output",ExpressionUUID->"6c6c85c9-78e2-491e-b2fc-1660ae4e4462"]
}
]
*)


